A unitarity compatible approach to one-loop amplitudes with massive fermions

We explain how one-loop amplitudes with massive fermions can be computed using only on-shell information. We first use the spinor-helicity formalism in six dimensions to perform generalised unitarity cuts in $d$ dimensions. We then show that divergent wavefunction cuts can be avoided, and the remaining ambiguities in the renormalised amplitudes can be fixed, by matching to universal infrared poles in $4-2\epsilon$ dimensions and ultraviolet poles in $6-2\epsilon$ dimensions. In the latter case we construct an effective Lagrangian in six dimensions and reduce the additional constraint to an on-shell tree-level computation.

==> anc/CutSolutions.m <==
(* ::Package:: *)

(* ::Text:: *)
(*Implementation of 4-ple, 3-ple and 2-ple cut solutions, relevant for the calculation in the example *)


(* ::Subsection:: *)
(*4-ple cut*)


(* ::Text:: *)
(*Quadruple cut solutions from 4.8-4.9*)
(*The input:*)
(*	- the 4 external momenta, taken in the clokwise order. If {sp[1],sp[2]...}  is the list of external momenta, the function admits the input in the form sp[x] or x*)
(*	- the mass component that caracterises the propagator on the left of p1.*)
(*The ouput:*)
(*	- array containg 2 lists, correspondending to the 2 set of solutions given by the different sign of the 5th component of the loop momentum (see sec 4)*)


CutSolutions4[p1_, p2_, p3_, p4_, masscomponent_]:= Module[{xa, xb, y, NN, l0, l1, l2, l3, solp, solm, sol},

xa = {1,tau[1]};
xb = {1,y};

NN = 2*xa.levi2.spnprod2[sp[p4],sp[p2]].levi2.Transpose[spnprod2[sp[p2],sp[p3]]].levi2.spnprod2[sp[p3],sp[p4]].levi2.xb//Factor;

l0 = -xa.levi2.sp[p4][[1,;;]].Transpose[Sigma6,{2,1,3}].MP[SigmaTilde6,p[p1]].MP[Sigma6,p[p2]].MP[SigmaTilde6,p[p3]].Transpose[sp[p4][[2,;;]]].levi2.xb/NN//Factor;

sol = Solve[l0[[6]]==masscomponent,{y}];

l0 = l0 /. sol[[1]] //Factor;
l1 = l0 - p[p1] //Factor;
l2 = l1 - p[p2] //Factor;
l3 = l2 - p[p3] //Factor;

solp = ProjSpinor[#, sp[p1], sp[p4]]& /@ {l0,l1,l2,l3} //Simplify;


l0 = {l0[[1]],l0[[2]],l0[[3]],l0[[4]],-l0[[5]],l0[[6]]};
l1 = l0 - p[p1] //Factor;
l2 = l1 - p[p2] //Factor;
l3 = l2 - p[p3] //Factor;

solm = ProjSpinor[#, sp[p1], sp[p4]]& /@ {l0,l1,l2,l3} //Simplify;

Return[{solp, solm}];
]


(* ::Subsection:: *)
(*3-ple cut*)


(* ::Text:: *)
(*Triple cut solution from appendix C*)
(*The input :*)
(*	- the 3 external momenta in the vertices, taken in the clokwise order. If {sp[1], sp[2] ...}  is the list of external momenta, *)
(*	  the function admits the input in the form sp[x] or x for massless (6d) momenta and  the p[x]+p[y]+... for the massive momenta*)
(*	- the mass component that caracterises the propagator on the left of p1.*)
(*The ouput :*)
(*  	- array containg 2 lists, correspondending to the 2 set of solutions given by the different sign of the 5 th component of the loop momentum*)


CutSolutions3[p1_, p2_, p3_, masscomponent_]:= Module[{b, l0, l1, l2, a1, a2, a3, a4, sol, solp, solm},

b = Basis[sp[1], sp[3]];

l0 = {a1,a2,a3,a4,tau[1],tau[2]}.b //Factor;
l1 = l0 - p[p1]//Factor;
l2 = l1 - p[p2]//Factor;

sol = Solve[{
MP[l0,l0]==0,
MP[l1,l1]==0,
MP[l2,l2]==0,
l0[[6]]==masscomponent}, {a1,a2,a3,a4}][[1]]//Factor;
{l0,l1,l2} = {l0,l1,l2}/.sol //Factor;

solp = ProjSpinor[#,sp[1], sp[4]]& /@ {l0,l1,l2} //Factor;

l0 = {l0[[1]],l0[[2]],l0[[3]],l0[[4]],-l0[[5]],l0[[6]]};
l1 = l0 - p[p1]//Factor;
l2 = l1 - p[p2]//Factor;

solm = ProjSpinor[#,sp[1], sp[4]]& /@ {l0,l1,l2} //Factor;

Return[{solp, solm}];
]


(* ::Subsection:: *)
(*2-ple cut*)


(* ::Text:: *)
(*Dueble cut solution from appendix C*)
(*The input :*)
(*  	- the 2 external momenta in the vertices, taken in the clokwise order.  The function admits the input in the form p[x] + p[y] + ... for both entries*)
(*	- the mass component that caracterises the propagator on the left of p1.*)
(*  The ouput :*)
(*    	- array containg 2 lists, correspondending to the 2 set of solutions given by the different sign of the 5 th component of the loop momentum *)


CutSolutions2[p1_, p2_, masscomponent_]:= Module[{b, l0, l1, a1, a2, a3, sol, solp, solm},

b = Basis[sp[1], sp[3]];

l0 = {tau[1],a1,tau[2],a2,tau[3],a3}.b //Factor;
l1 = l0 - p[p1]//Factor;

sol = Solve[{
MP[l0,l0]==0,
MP[l1,l1]==0,
l0[[6]]==masscomponent}, {a1,a2,a3}][[1]]//Factor;
{l0,l1} = {l0,l1}/.sol //Factor;

solp = ProjSpinor[#]& /@ {l0,l1} //Factor;

l0 = {l0[[1]],l0[[2]],l0[[3]],l0[[4]],-l0[[5]],l0[[6]]};
l1 = l0 - p[p1]//Factor;

solm = ProjSpinor[#]& /@ {l0,l1} //Factor;

Return[{solp, solm}];
]


==> anc/Integrals.m <==
(* ::Package:: *)

(* ::Text:: *)
(*From QCDLoop*)


IntegralQuantities:={
beta[m2_,s_]:>Sqrt[1-4*m2/s],
lm[m2_,s_]:>1/2(1-beta[m2,s]),
lp[m2_,s_]:>1/2(1+beta[m2,s]),
xm[m2_,s_]:>-lm[m2,s]/(1-lm[m2,s]),
xp[m2_,s_]:>(lp[m2,s]-1)/(lp[m2,s]),
x[m2_,s_]:>(1-beta[m2,s])/(1+beta[m2,s])
};

EvalMassiveIntegrals := {
I4[m2_,0,0,m2_,s12_,s23_,m2_,0,0,0]:>-(1/(s23*(m2-s12)))*(mu^2/m2)^eps*(2/eps^2 - 1/eps*(2*Log[(m2-s12)/m2]+Log[-s23/m2])+2*Log[(m2-s12)/m2]*Log[-s23/m2]-Pi^2/2),
I4[m2_,0,0,m2_,t_,s_,0,m2_,m2_,m2_]:> 1/(s(t-m2)beta[m2,s])*(mu^2/m2)^eps*(
	+ 1/eps*Log[-x[m2,s]]+
	- 2*Log[-x[m2,s]]*Log[1-x[m2,s]] + 2*Log[-x[m2,s]]*Log[1+x[m2,s]] - 2*Log[-x[m2,s]]*Log[(m2-t)/m2] +
	- 2*PolyLog[2,x[m2,s]] + 2*PolyLog[2,-x[m2,s]] - Pi^2/2 
)//.IntegralQuantities,

I3[0,0,s_,0,0,0]:>1/s*(1/eps^2+1/eps*Log[mu^2/(-s)]+1/2*Log[mu^2/(-s)]^2),
I3[s_,0,0,0,0,0]:>I3[0,0,s,0,0,0],
I3[0,0,s_,m2_,m2_,m2_]:> If[Not[MatchQ[m2,0]],1/(2*s)*Log[-lm[m2,(s)]/lp[m2,(s)]]^2//.IntegralQuantities,I3[0,0,s,0,0,0]],
I3[s_,0,0,m2_,m2_,m2_]:>I3[0,0,s,m2,m2,m2],

I3[s_,0,m2_,m2_,0,0]:>If[Not[MatchQ[m2,0]],(mu^2/m2)^eps*1/(s-m2)*(1/(2*eps^2)+1/eps*Log[m2/(m2-s)]+Pi^2/12+1/2*Log[m2/(m2-s)]^2-PolyLog[2,-s/(m2-s)]),I3[0,0,s,0,0,0]],
I3[m2_,0,s_,m2_,0,0]:>I3[s,0,m2,m2,0,0],
I3[s_,0,m2_,0,m2_,m2_]:>If[Not[MatchQ[m2,0]],-1/(m2-s)*(Pi^2/6-PolyLog[2,s/m2]),I3[0,0,s,0,0,0]],
I3[m2_,0,s_,0,m2_,m2_]:>I3[s,0,m2,0,m2,m2],

I3[s_,m2_,m2_,0,0,m2_]:>If[Not[MatchQ[m2,0]],1/(s*beta[m2,s])*((2*Pi^2)/3+2*(PolyLog[2,-(1-beta[m2,s])/(1+beta[m2,s])])+1/2*Log[-(1-beta[m2,s])/(1+beta[m2,s])]^2)//.IntegralQuantities,I3[0,0,s,0,0,0]],
I3[m2_,s_,m2_,m2_,0,0]:>I3[s,m2,m2,0,0,m2],
I3[s_,m2_,m2_,m2_,m2_,0]:>If[Not[MatchQ[m2,0]],1/(2*beta[m2,(s)]*(s))*(mu^2/(-(s)))^eps*( 1/eps*(Log[xp[m2,(s)]]+Log[xm[m2,(s)]]) - 
		Log[-beta[m2,(s)]]*(Log[xp[m2,(s)]]+Log[xm[m2,(s)]]) +1/2*Conjugate@Log[-lp[m2,(s)]]^2 +1/2*Conjugate@Log[lm[m2,(s)]-1]^2 -1/2*Log[lm[m2,(s)]]^2 -1/2*Log[1-lp[m2,(s)]]^2 - 
		PolyLog[2,(1-lm[m2,(s)])/beta[m2,(s)]] - PolyLog[2,lp[m2,(s)]/beta[m2,(s)]] + PolyLog[2,(lp[m2,(s)]-1)/beta[m2,(s)]]+ PolyLog[2,-lm[m2,(s)]/beta[m2,(s)]])//.IntegralQuantities,I3[0,0,s,0,0,0]],
I3[m2_,s_,m2_,0,m2_,m2_]:>I3[s,m2,m2,m2,m2,0],

(*I3[s_,m2_,0,m2_,m2_,0]:>If[Not[MatchQ[m2,0]],-1/(m2-s)*(Pi^2/6-PolyLog[2,s/m2]),I3[0,0,s,0,0,0]],
*)
I2[s_,0,0]:>(mu^2/(-s))^eps*(1/eps+2),
I2[s_,0,m2_]/;Not@MatchQ[s,m2]/;Not@MatchQ[m2,0]:>(mu^2/m2)^eps*(1/eps+2+(m2-s)/s*Log[(m2-s)/m2]),
I2[s_,m2_,m2_]/;Not@MatchQ[s,0]/;Not@MatchQ[m2,0]:>(mu^2/m2)^eps*(1/eps+2+beta[m2,s]*Log[-x[m2,s]])//.IntegralQuantities,
I2[m2_,0,m2_]:>(mu^2/m2)^eps*(1/eps+2),
I2[0,m2_,m2_]:>I2[m2,0,m2] - 2,
I1[m2_]:> m2(I2[m2,0,m2]-1)
};

EvalMassiveBoxes := EvalMassiveIntegrals[[1;;2]];
EvalMassiveTriangles := EvalMassiveIntegrals[[3;;11]];
EvalMassiveBubbles := EvalMassiveIntegrals[[12;;16]];


s12 = MP4[p4[1]+p4[2], p4[1]+p4[2]] //Factor
s23 = MP4[p4[2]+p4[3], p4[2]+p4[3]] //Factor


Integrals = {
I4["Left", "0123", s_:s12, t_:s23, m2_:25]:> I4[m2,0,0,m2,s,t,m2,0,0,0],
I3["Left", "012", s_:s12, m2_:25]:> I3[m2,0,s,m2,0,0],
I3["Left", "023", s_:s12, m2_:25]:> I3[s,0,m2,m2,0,0],
I3["Left", "013", s_:s23, m2_:25]:> I3[m2,s,m2,m2,0,0],
I3["Left", "123", s_:s23, m2_:25]:> I3[0,0,s,0,0,0],
I2["Left", "02", s_:s12, m2_:25] :> I2[s,0,m2],
I2["Left", "13", s_:s23, m2_:25]:> I2[s,0,0],
I2[m2_]:>I2[m2,0,m2],


I3["Right", "0123", s_:s12, t_:s23, m2_:25]:> I4[m2,0,0,m2,t,s,0,m2,m2,m2],
I3["Right", "012", s_:s12, m2_:25]:> I3[m2,0,s,0,m2,m2],
I3["Right", "023", s_:s12, m2_:25]:> I3[s,0,m2,0,m2,m2],
I3["Right", "013", s_:s23, m2_:25]:> I3[m2,s,m2,0,m2,m2],
I3["Right", "123", s_:s23, m2_:25]:> I3[0,0,s,m2,m2,m2],
I2["Right", "02", s_:s12, m2_:25] :> I2[s,0,m2],
I2["Right", "13", s_:s23, m2_:25]:> I2[s,m2,m2],

F2[moving_, "02", s_:s12, m2_:25]:> I2[moving, "02", s, m2] - I2[m2,0,m2],
F2[moving_, "13", s_:s23, m2_:25]:> I2[moving, "13", s, m2] - I2[m2,0,m2],
F1[m2_:25]:> I1[m2] - m2*I2[m2,0,m2]

};


mu2Integrals = {
	I4["mu2",x__]:> 0,
	I3["mu2",x__]:> 1/2,
	I2["mu2","Left", "13", s_:s23]:>1/6*s
};


(* ::Text:: *)
(*Integrals obtained using LITERED*)


I36Dmu2[p12_, p22_, p32_, m1_, m2_, m3_]:= (p12+p22+p32-4(m1+m2+m3))/24/eps;
I26D[p_, m1_, m2_]:= -(p - 3(m1+m2))/6/eps;
I26Dmu2[p_, m1_, m2_]:= -(p^2 - 5*p*(m1+m2) + 10((m1+m2)^2-m1*m2))/60/eps;
I16D[m2_]:= m2^2/2/eps;

Integrals6D = {

I4["6-2eps", "Left", x__]:> 0,
I4["6-2eps", "Right", x__]:> 0,
I4["6-2eps", "mu2", x__]:> -1/6/eps,

I3["6-2eps", "Left", x__]:> 1/2/eps,
I3["6-2eps", "Right", x__]:> 1/2/eps,
I3["6-2eps", "mu2", x__]:> I36Dmu2 @@ (I3[x]//.Integrals),


I2["6-2eps", "Left", x__]:> I26D @@ (I2["Left",x]//.Integrals) ,
I2["6-2eps", "Right", x__]:> I26D @@ (I2["Right",x]//.Integrals),
I2["6-2eps", "mu2", x__]:> I26Dmu2 @@ (I2[x]//.Integrals),
I2["6-2eps",m2_]:> I26D @@ (I2[m2]//.Integrals),

I1["6-2eps", m2_:25]:> I16D[m2],

F2["6-2eps",moving_, "02", s_:s12, m2_:25]:>  I26D @@ (I2[moving, "02", s, m2]//.Integrals) - I26D @@(I2[m2,0,m2]),
F2["6-2eps",moving_, "13", s_:s23, m2_:25]:>  I26D @@ (I2[moving, "13", s, m2]//.Integrals) - I26D @@(I2[m2,0,m2]),
F1["6-2eps",m2_:25]:> I16D[m2] - m2*I26D[m2,0,m2]

};


To6Dintegrals = {

I4[x__]:>I4["6-2eps",x],
I3[x__]:>I3["6-2eps",x],
I2[x__]:>I2["6-2eps",x],
F2[x__]:>F2["6-2eps",x],
F1[x___]:>F1["6-2eps",x]

};


SymbolIntegrals[expr_]:=Module[{exp,replacement},

replacement = {

I4["Left", "0123",x___]:> Subscript["I",4][Subscript["s",12],Subscript["s",23],Superscript["m",2],0,0,0],
I3["Left", "012", x___]:> Subscript["I",3][Subscript["s",12],Superscript["m",2],0,0],
I3["Left", "023", x___]:> Subscript["I",3][Subscript["s",12],Superscript["m",2],0,0],
I3["Left", "013", x___]:> Subscript["I",3][Subscript["s",23],Superscript["m",2],0,0],
I3["Left", "123", x___]:> Subscript["I",3][Subscript["s",23],0,0,0],
I2["Left", "02", x___]:> Subscript["I",2][Subscript["s",12],0,Superscript["m",2]],
I2["Left", "13", x___]:> Subscript["I",2][Subscript["s",23],0,0],
F2["Left", "02", x___]:> Subscript["F",2][Subscript["s",12],0,Superscript["m",2]],
F2["Left", "13", x___]:> Subscript["F",2][Subscript["s",23],0,0],
F1[x___]:>Subscript["F",1][Superscript["m",2]],


I4["Right", "0123",x___]:> Subscript["I",4][Subscript["s",12],Subscript["s",23],0,Superscript["m",2],Superscript["m",2],Superscript["m",2]],
I3["Right", "012", x___]:> Subscript["I",3][Subscript["s",12],0,Superscript["m",2],Superscript["m",2]],
I3["Right", "023", x___]:> Subscript["I",3][Subscript["s",12],0,Superscript["m",2],Superscript["m",2]],
I3["Right", "013", x___]:> Subscript["I",3][Subscript["s",23],0,Superscript["m",2],Superscript["m",2]],
I3["Right", "123", x___]:> Subscript["I",3][Subscript["s",23],Superscript["m",2],Superscript["m",2],Superscript["m",2]],
I2["Right", "02", x___]:> Subscript["I",2][Subscript["s",12],Superscript["m",2],0],
I2["Right", "13", x___]:> Subscript["I",2][Subscript["s",23],Superscript["m",2],Superscript["m",2]],
F2["Right", "02", x___]:> Subscript["F",2][Subscript["s",12],Superscript["m",2],0],
F2["Right", "13", x___]:> Subscript["F",2][Subscript["s",23],Superscript["m",2],Superscript["m",2]]
};

exp = expr//.replacement;

exp = exp//.{

x_["mu2",y__]:>ReplaceAll[(x[y]//.replacement), z1__[z2__]:>Superscript[z1,Superscript["\[Mu]",2]][z2] ]

};

exp = exp//.{

x_["6-2eps","mu2",y__]:>ReplaceAll[(x[y]//.replacement), z1__[z2__]:>Superscript[z1,RowBox[{"6-2\[Epsilon]",",",Superscript["\[Mu]",2]}]][z2] ],
x_["6-2eps",y__]:>ReplaceAll[(x[y]//.replacement), z1__[z2__]:>Superscript[z1,"6-2\[Epsilon]"][z2] ]

};

Return[DisplayForm[exp]];

]


==> anc/IntegrandParametrisation.m <==
(* ::Package:: *)

(* ::Text:: *)
(*Integrand parametrisation from section 2, valid for the ggtt process in the example*)


(* ::Subsection:: *)
(*delta 4*)


(* ::Text:: *)
(*from equation 2.5a*)


(* ::Text:: *)
(*the input is the six dimensional loop momentum given in spinor form *)


delta4[l_]:= Module[{k,mu2, v6, v, coeff1, a, w1, sol, M1, kw1},

v6 = Basis[sp[2],sp[3]];

v = {v6[[1]],v6[[2]],v6[[4]],v6[[5]]};

coeff1=a/@Range[4];

w1= coeff1.v;

sol=Solve[{
	MP[w1,p[1]]==0,
	MP[w1,p[2]]==0,
	MP[w1,p[3]]==0
	},{a[1],a[2],a[4]}]//Simplify//Flatten;

w1= w1//.sol//.a[x_]:>1//Factor;
M1 = MP[w1,w1];

k = GetMom[l]//Factor;

kw1 = MP[k,w1]//Factor;

mu2 = (k[[5]])^2;

Return[{c0,c1,c2,c3,c4,c5}.{1,kw1,mu2,mu2*kw1,mu2^2,kw1*mu2^2}];

];


(* ::Subsection:: *)
(*delta 3*)


(* ::Text:: *)
(*from equation 2.5c*)


(* ::Text:: *)
(*the input is the six dimensional loop momentum given in spinor form and 2 external momenta of the corresponding configuration, given in momentum form (as p[x] or p[x]+p[y]+..)*)


delta3[l_, p1_, p4_]:=Module[{k, v6, v, coeff1, coeff2, a, b, w1, w2, sol, M1, M2, mu2, kw1, kw2, ref},

ref = {{{0,0,3,1},{-1,2,0,0}},{{0,0,-1,3},{2,1,0,0}}};
v6 = Basis[ref,sp[3]];

v = {v6[[1]],v6[[2]],v6[[4]],v6[[5]]};

coeff1=a/@Range[4];
coeff2=b/@Range[4];

w1= (coeff1.v) //Factor;
w2= (coeff2.v) //Factor;

sol=Solve[{
	MP[w1, w2]==0,
	MP[w1, p[p1]]==0,
	MP[w1, p[p4]]==0,
	MP[w2, p[p1]]==0,
	MP[w2, p[p4]]==0,
	w1[[1]]==0 (*free to set this condition. w1^2 is simpler*)
	},{a[1],a[3],a[4],b[1],b[3],b[4]}]//Simplify//Flatten;

{w1,w2}= {w1,w2}//.sol//.a[x_]:>1//.b[x_]:>1//Factor;

M1 = MP[w1,w1];
M2 = MP[w2,w2];

k = GetMom[l];

mu2 = (k[[5]])^2 //Factor;

kw1 = MP[k, w1] // Factor;
kw2 = MP[k, w2] // Factor;

Return[{c0,c1,c2,c3,c4,c5,c6,c7,c8,c9}.{1, kw1, kw2, kw1*kw2, (kw1^2/M1-kw2^2/M2), kw1^2*kw2, kw1*kw2^2, kw1*mu2, kw2*mu2, mu2}];
]


(* ::Subsection:: *)
(*delta 2*)


(* ::Text:: *)
(*from equation 2.5d*)


(* ::Text:: *)
(*the input is the six dimensional loop momentum given in spinor form and 1 external momentum of the corresponding configuration, given in momentum form (as p[x]+p[y]+..)*)


delta2[l_, p1_]:=Module[{k, v6, v, coeff1, coeff2, coeff3, a, b, c, w1, w2, w3, sol, M1, M2, M3, mu2, kw1, kw2, kw3, ref},

ref = {{{0,0,3,1},{-1,2,0,0}},{{0,0,-1,3},{2,1,0,0}}};
v6 = Basis[sp[2],ref];

v = {v6[[1]],v6[[2]],v6[[4]],v6[[5]]};

coeff1=a/@Range[4];
coeff2=b/@Range[4];
coeff3=c/@Range[4];

w1= (coeff1.v);
w2= (coeff2.v);
w3= (coeff3.v);

sol=Solve[{
	MP[w1,w2]==0,
	MP[w1,w3]==0,
	MP[w2,w3]==0,
	MP[w1,p[p1]]==0,
	MP[w2,p[p1]]==0,
	MP[w3,p[p1]]==0
	},{a[1],a[3],a[4],b[1],b[3],c[1]}]//Simplify//Flatten;

{w1,w2,w3}= {w1,w2,w3}//.sol//.a[x_]:>1//.b[x_]:>1//.c[x_]:>1//Factor;

M1 = MP[w1,w1]//Simplify;
M2 = MP[w2,w2]//Simplify;
M3 = MP[w3,w3]//Simplify;

k = GetMom[l];

mu2 = (k[[5]])^2 //Factor;

kw1 = MP[k, w1] //Factor;
kw2 = MP[k, w2] //Factor;
kw3 = MP[k, w3] //Factor;

Return[{c0,c1,c2,c3,c4,c5,c6,c7,c8,c9}.{1, kw1, kw2, kw3, (kw1^2/M1-kw2^2/M2), (kw2^2/M2-kw3^2/M3), kw1*kw2, kw1*kw3, kw2*kw3, mu2}];
]


==> anc/README <==
This directory contains an example computation of the gg-> tt primtive amplitudes

  main program:

   ttgg_1L_example.m

  analytic expressions in 4d spinor helicity notation:

    refLeft1.m      - analytic expressions for A[L](1t+,2+,3+,4t+)
    refLeft2.m      - analytic expressions for A[L](1t+,2+,3-,4t+)
    refRight1.m     - analytic expressions for A[R](1t+,2+,3+,4t+)
    refRight2.m     - analytic expressions for A[R](1t+,2+,3-,4t+)

  function definitions (spinors in 4d and 6d, tree-level amplitudes in 6d, integrals in 6-2*eps):

    CutSolutions.m
    Integrals.m
    IntegrandParametrisation.m
    SpinorHelicity.m
    TreeLevelAmps.m


==> anc/SpinorHelicity.m <==
(* ::Package:: *)

(* ::Text:: *)
(*We use the mostly minus metric in six dimensions*)


metric={1,-1,-1,-1,-1,-1};


(* ::Text:: *)
(*Levi-Civita tensors for 2 and 4 dimensions*)


levi2=LeviCivitaTensor[2];
levi4=LeviCivitaTensor[4];


(* ::Text:: *)
(*Pauli matrices (see appendix A)*)


Sigma = {\!\(\*
TagBox[
RowBox[{"(", GridBox[{
{"1", "0"},
{"0", "1"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}], ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\),\!\(\*
TagBox[
RowBox[{"(", GridBox[{
{"0", 
RowBox[{"-", "1"}]},
{
RowBox[{"-", "1"}], "0"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}], ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\),\!\(\*
TagBox[
RowBox[{"(", GridBox[{
{"0", "I"},
{
RowBox[{"-", "I"}], "0"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}], ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\),\!\(\*
TagBox[
RowBox[{"(", GridBox[{
{
RowBox[{"-", "1"}], "0"},
{"0", "1"}
},
GridBoxAlignment->{"Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.7]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}], ")"}],
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\)};
SigmaTilde = Join[{Sigma[[1]]}, -Sigma[[2;;4]]];


(* ::Text:: *)
(*Sigma-matrices in 6d (see appendix A)*)


Sigma6 = Table[0,{i,1,6}];
Sigma6[[1]] = I*ArrayFlatten[Outer[Times,Sigma[[2]],Sigma[[3]]]];
Sigma6[[2]] = I*ArrayFlatten[Outer[Times,Sigma[[3]],Sigma[[4]]]];
Sigma6[[3]] = ArrayFlatten[Outer[Times,Sigma[[3]],Sigma[[1]]]];
Sigma6[[4]] = -I*ArrayFlatten[Outer[Times,Sigma[[3]],Sigma[[2]]]];
Sigma6[[5]] = -ArrayFlatten[Outer[Times,Sigma[[4]],Sigma[[3]]]];
Sigma6[[6]] = -I*ArrayFlatten[Outer[Times,Sigma[[1]],Sigma[[3]]]];

SigmaTilde6 = Table[0,{i,1,6}];
SigmaTilde6[[1]] = -I*ArrayFlatten[Outer[Times,Sigma[[2]],Sigma[[3]]]];
SigmaTilde6[[2]] = I*ArrayFlatten[Outer[Times,Sigma[[3]],Sigma[[4]]]];
SigmaTilde6[[3]] = -ArrayFlatten[Outer[Times,Sigma[[3]],Sigma[[1]]]];
SigmaTilde6[[4]] = -I*ArrayFlatten[Outer[Times,Sigma[[3]],Sigma[[2]]]];
SigmaTilde6[[5]] = ArrayFlatten[Outer[Times,Sigma[[4]],Sigma[[3]]]];
SigmaTilde6[[6]] = -I*ArrayFlatten[Outer[Times,Sigma[[1]],Sigma[[3]]]];


(* ::Text:: *)
(*Light cone coordinates*)


pplus[p_List]:=p[[1]]+p[[4]];
pmnus[p_List]:=p[[1]]-p[[4]];
pperp[p_List]:=p[[2]]+I*p[[3]];
pperpbar[p_List]:=p[[2]]-I*p[[3]];
p6plus[p_List]:=I*p[[5]]-p[[6]];
p6mnus[p_List]:=I*p[[5]]+p[[6]];


(* ::Text:: *)
(*Generation of Weyl spinor*)


WeylSpinor[p_]:=Module[{},
If[pplus[p]==0&&pperpbar[p]==0,Return[I*Sqrt[pmnus[p]]*{0,1}]];

Return[Sqrt[pplus[p]]*{1,pmnus[p]/pperpbar[p]}];
];


(* ::Text:: *)
(*Generation of dual Weyl spinor*)


DualWeylSpinor[p_]:=Module[{},
If[pplus[p]==0&&pperpbar[p]==0,Return[{Sqrt[pmnus[p]],-pperp[p]/Sqrt[pmnus[p]]}]];

Return[1/Sqrt[pplus[p]]*{-pperpbar[p],pplus[p]}];
];


(* ::Text:: *)
(*Minkowski product in 4d*)


MP4[p1_List,p2_List]:=Sum[metric[[i]]*p1[[i]]*p2[[i]],{i,1,4}];


(* ::Text:: *)
(*4d spinor products rules (used for comparison to known result)*)


spA[a_List,b_List]:=-levi2.a[[1]].b[[1]] // Factor;
spB[a_List,b_List]:=levi2.a[[2]].b[[2]] // Factor;
spAB[a_List,b_List,c_List]:=-levi2.a[[1]].MP4[Sigma,GetMom[b][[1;;4]]].c[[2]] //Factor;
s[i_,j_]:=MP4[p[i]+p[j],p[i]+p[j]]//Factor;


(* ::Text:: *)
(*Minkowski product in 6d*)


MP[p1_List,p2_List]:=Sum[metric[[i]]*p1[[i]]*p2[[i]],{i,1,6}];


(* ::Text:: *)
(*6d spinor braket*)


spnprod2[p1_,p2_]:=p1[[1,;;]].Transpose[p2[[2,;;]]];


(* ::Text:: *)
(*6d anti-symmetric spinor product of four chiral spinors*)


spnprod4A[p1_,p2_,p3_,p4_]:=TensorContract[Outer[Times,levi4,p1[[1,;;]],p2[[1,;;]],p3[[1,;;]],p4[[1,;;]]],{{1,6},{2,8},{3,10},{4,12}}];


(* ::Text:: *)
(*6d anti-symmetric spinor product of four anti-chiral spinors*)


spnprod4B[p1_,p2_,p3_,p4_]:=TensorContract[Outer[Times,levi4,p1[[2,;;]],p2[[2,;;]],p3[[2,;;]],p4[[2,;;]]],{{1,6},{2,8},{3,10},{4,12}}];


(* ::Text:: *)
(*Function to get spinor by projection onto spinor basis (default basis constructed from sp1 and sp2)*)
(*This is done to avoid square roots in spinors for loop momenta from cut solutions*)


ProjSpinor[l1_List, sp1_:(sp[1]), sp2_:(sp[2])]:=Module[{v,vt,a,at},

v = Basis[sp1,sp2];
	
vt = {
	Map[sp1[[2,1]].#.sp1[[2,2]]&,SigmaTilde6],
	Map[sp2[[2,1]].#.sp2[[2,2]]&,SigmaTilde6],
	Map[sp1[[2,1]].#.sp2[[2,1]]&,SigmaTilde6],
	Map[sp1[[2,1]].#.sp2[[2,2]]&,SigmaTilde6],
	Map[sp1[[2,2]].#.sp2[[2,1]]&,SigmaTilde6],
	Map[sp1[[2,2]].#.sp2[[2,2]]&,SigmaTilde6]}/2;

a = {MP[v[[2]],l1], MP[v[[1]],l1], -MP[v[[6]],l1], MP[v[[5]],l1], MP[v[[4]],l1], -MP[v[[3]],l1]} // Factor;
at = {MP[vt[[2]],l1], MP[vt[[1]],l1], -MP[vt[[6]],l1], MP[vt[[5]],l1], MP[vt[[4]],l1], -MP[vt[[3]],l1]} // Factor;


If[MatchQ[a[[1]],0]&&MatchQ[a[[2]],0],
Return[Factor[
{{
sp1[[1,1]]+a[[5]]/a[[3]]*sp1[[1,2]],
a[[3]]/MP[v[[1]],v[[2]]]*sp2[[1,1]]+a[[4]]/MP[v[[1]],v[[2]]]*sp2[[1,2]]
},{
sp1[[2,1]]+at[[5]]/at[[3]]*sp1[[2,2]],
at[[3]]/MP[vt[[1]],vt[[2]]]*sp2[[2,1]]+at[[4]]/MP[vt[[1]],vt[[2]]]*sp2[[2,2]]
}}
]];
];

If[MatchQ[a[[1]],0],
Return[Factor[
{{
sp2[[1,1]]+a[[4]]/a[[2]]*sp1[[1,1]]+a[[6]]/a[[2]]*sp1[[1,2]],
a[[2]]/MP[v[[1]],v[[2]]]*sp2[[1,2]]-a[[3]]/MP[v[[1]],v[[2]]]*sp1[[1,1]]-a[[5]]/MP[v[[1]],v[[2]]]*sp1[[1,2]]
},{
sp2[[2,1]]+at[[4]]/at[[2]]*sp1[[2,1]]+at[[6]]/at[[2]]*sp1[[2,2]],
at[[2]]/MP[vt[[1]],vt[[2]]]*sp2[[2,2]]-at[[3]]/MP[vt[[1]],vt[[2]]]*sp1[[2,1]]-at[[5]]/MP[vt[[1]],vt[[2]]]*sp1[[2,2]]
}}
]];
];

Return[Factor[
{{
sp1[[1,1]]-a[[5]]/a[[1]]*sp2[[1,1]]-a[[6]]/a[[1]]*sp2[[1,2]],
a[[1]]/MP[v[[1]],v[[2]]]*sp1[[1,2]]+a[[3]]/MP[v[[1]],v[[2]]]*sp2[[1,1]]+a[[4]]/MP[v[[1]],v[[2]]]*sp2[[1,2]]
},{
sp1[[2,1]]-at[[5]]/at[[1]]*sp2[[2,1]]-at[[6]]/at[[1]]*sp2[[2,2]],
at[[1]]/MP[vt[[1]],vt[[2]]]*sp1[[2,2]]+at[[3]]/MP[vt[[1]],vt[[2]]]*sp2[[2,1]]+at[[4]]/MP[vt[[1]],vt[[2]]]*sp2[[2,2]]
}}
]];
];


Basis[sp1_, sp2_]:=Module[{v},

v = {
	Map[sp1[[1,1]].#.sp1[[1,2]]&,Sigma6],
	Map[sp2[[1,1]].#.sp2[[1,2]]&,Sigma6],
	Map[sp1[[1,1]].#.sp2[[1,1]]&,Sigma6],
	Map[sp1[[1,1]].#.sp2[[1,2]]&,Sigma6],
	Map[sp1[[1,2]].#.sp2[[1,1]]&,Sigma6],
	Map[sp1[[1,2]].#.sp2[[1,2]]&,Sigma6]}/2;

Return[v];
]


(* ::Text:: *)
(*Generate 6d polarisation vector, given in eq. 3.27*)


Pol6[p_]:=Module[{norm,pol},
norm = -Det[spnprod2[p,REF]] // Factor;
pol = -1/Sqrt[2]*p[[1]].Transpose[Sigma6,{2,1,3}].Transpose[REF[[1]]].levi2.REF[[1]].Transpose[p[[2]]]//Factor;
Return[Transpose[pol/norm,{1,3,2}]];
];


(* ::Text:: *)
(*Get momentum from 6d spinor, if passed momentum do nothing*)


GetMom[pp_]:=If[Length[pp]==2,
Return[Factor[-1/4*TensorContract[levi2.pp[[1]].Transpose[Sigma6,{2,1,3}].Transpose[pp[[1]]],{1,3}]]];,
Return[pp];
];


==> anc/TreeLevelAmps.m <==
(* ::Package:: *)

(* ::Text:: *)
(*Tree-level amplitudes from appendix B*)
(*All amplitudes should be passed 6d spinors and not momenta*)


(* ::Subsection::Closed:: *)
(*Three point amplitudes*)


(* ::Subsubsection::Closed:: *)
(*For gluon loops*)


(* ::Text:: *)
(*gqq amnplitude from Feynman rules with relevant permutations*)


A3["6D",{p1_List,aquark[1]},{p2_List,quark[1]},{p3_List,gluon}]:=Module[{amp,s3R},
  s3R = -Det[spnprod2[p3,REF]]//Factor;
  amp = -I/s3R*(spnprod4A[p1,p2,p3,REF].(-levi2).spnprod2[REF,p3]);
  Return[Factor[amp]];
];

A3["6D",{p2_List,quark[1]},{p3_List,gluon},{p1_List,aquark[1]}]:=Transpose[A3["6D",{p1,aquark[1]},{p2,quark[1]},{p3,gluon}],{4,1,2,3}];
A3["6D",{p3_List,gluon},{p1_List,aquark[1]},{p2_List,quark[1]}]:=Transpose[A3["6D",{p1,aquark[1]},{p2,quark[1]},{p3,gluon}],{3,4,1,2}];

A3["6D",{p2_List,quark[1]},{p1_List,aquark[1]},{p3_List,gluon}]:=Transpose[-A3["6D",{p1,aquark[1]},{p2,quark[1]},{p3,gluon}],{2,1,3,4}];
A3["6D",{p1_List,aquark[1]},{p3_List,gluon},{p2_List,quark[1]}]:=Transpose[-A3["6D",{p1,aquark[1]},{p2,quark[1]},{p3,gluon}],{1,4,2,3}];
A3["6D",{p3_List,gluon},{p2_List,quark[1]},{p1_List,aquark[1]}]:=Transpose[-A3["6D",{p1,aquark[1]},{p2,quark[1]},{p3,gluon}],{4,3,1,2}];


(* ::Text:: *)
(*three gluon amplitude from arXiv:0902.0981*)


A3["6D",{p1_,gluon},{p2_,gluon},{p3_,gluon}]:=Module[
{
u1,u11,u12,ut1,ut11,ut12
,w1,w11,w12,wt1,wt11,wt12
,u2,u21,u22,ut2,ut21,ut22
,w2,w21,w22,wt2,wt21,wt22
,u3,u31,u32,ut3,ut31,ut32
,w3,w31,w32,wt3,wt31,wt32
,sp12,sp23,sp31,sp13,sp21,sp32
,wsp1,wsp2,wsp3
,wtsp1,wtsp2,wtsp3
,A
,norm,posi,row,col,rowp1,colp1
,GammaTensor,GammaTildeTensor,Amp
},

(*construct the u's and w's*)
{u1,u2,u3}={{u11,u12},{u21,u22},{u31,u32}};
{ut1,ut2,ut3}={{ut11,ut12},{ut21,ut22},{ut31,ut32}};
{w1,w2,w3}={{w11,w12},{w21,w22},{w31,w32}};
{wt1,wt2,wt3}={{wt11,wt12},{wt21,wt22},{wt31,wt32}};

sp13 = spnprod2[p1,p3] // Factor;
sp21 = spnprod2[p2,p1] // Factor;
sp32 = spnprod2[p3,p2] // Factor;

(*sp12 = sp6ab[p1,p2] // Factor;*)
sp23 = spnprod2[p2,p3] // Factor;
sp31 = spnprod2[p3,p1] // Factor;

wsp1 = p1[[1,;;]]//Factor;
wsp2 = p2[[1,;;]]//Factor;
wsp3 = p3[[1,;;]]//Factor;

wtsp1 = p1[[2,;;]]//Factor;
wtsp2 = p2[[2,;;]]//Factor;
wtsp3 = p3[[2,;;]]//Factor;

(*normalise*)
posi=SparseArray[sp21]["NonzeroPositions"];
row=posi[[1,1]];
col=posi[[1,2]];
rowp1=Mod[row+1,2,1];
colp1=Mod[col+1,2,1];

norm=sp21[[row,col]];

u2[[row]]=norm;
u2[[rowp1]]=sp21[[rowp1,col]];
ut1[[col]]=1;
ut1[[colp1]]=sp21[[row,colp1]]/norm//Factor;

ut3[[1]]=-sp23[[row,1]]/norm//Factor;
ut3[[2]]=-sp23[[row,2]]/norm//Factor;

u3[[1]]=-sp31[[1,col]];
u3[[2]]=-sp31[[2,col]];

If[MatchQ[u3[[1]],0],
ut2[[1]]=sp32[[2,1]]/u3[[2]]//Factor;
ut2[[2]]=sp32[[2,2]]/u3[[2]]//Factor;
,
ut2[[1]]=sp32[[1,1]]/u3[[1]]//Factor;
ut2[[2]]=sp32[[1,2]]/u3[[1]]//Factor;
];

If[MatchQ[ut3[[1]],0],
u1[[1]]=sp13[[1,2]]/ut3[[2]]//Factor;
u1[[2]]=sp13[[2,2]]/ut3[[2]]//Factor;
,
u1[[1]]=sp13[[1,1]]/ut3[[1]]//Factor;
u1[[2]]=sp13[[2,1]]/ut3[[1]]//Factor;
];

If[MatchQ[u1[[1]],0],
w1[[2]]=0;
w1[[1]]=1/u1[[2]]//Factor;
,
w1[[1]]=0;
w1[[2]]=-1/u1[[1]]//Factor;
];

If[MatchQ[u2[[1]],0],
w2[[2]]=0;
w2[[1]]=1/u2[[2]]//Factor;
,
w2[[1]]=0;
w2[[2]]=-1/u2[[1]]//Factor;
];

If[MatchQ[ut1[[1]],0],
wt1[[2]]=0;
wt1[[1]]=1/ut1[[2]]//Factor;
,
wt1[[1]]=0;
wt1[[2]]=-1/ut1[[1]]//Factor;
];

If[MatchQ[ut2[[1]],0],
wt2[[2]]=0;
wt2[[1]]=1/ut2[[2]]//Factor;
,
wt2[[1]]=0;
wt2[[2]]=-1/ut2[[1]]//Factor;
];

(* solving for w3*)
If[MatchQ[u3[[1]],0],
posi=SparseArray[wsp3[[1,;;]]]["NonzeroPositions"];
A=posi[[1,1]];

w3[[2]]=1/wsp3[[1,A]]*((w1.levi2.wsp1+w2.levi2.wsp2)[[A]] + wsp3[[2,A]]/u3[[2]])//Factor;
w3[[1]]=1/u3[[2]]//Factor;
,
posi=SparseArray[wsp3[[2,;;]]-u3[[2]]/u3[[1]]*wsp3[[1,;;]]]["NonzeroPositions"];
A=posi[[1,1]];

w3[[1]]=-1/(wsp3[[2,A]]-u3[[2]]/u3[[1]]*wsp3[[1,A]])*((w1.levi2.wsp1+w2.levi2.wsp2)[[A]] + wsp3[[1,A]]/u3[[1]])//Factor;
w3[[2]]=(-1+u3[[2]]*w3[[1]])/u3[[1]]//Factor;
];

(* solving for wt3*)
If[MatchQ[ut3[[1]],0],
posi=SparseArray[wtsp3[[1,;;]]]["NonzeroPositions"];
A=posi[[1,1]];

wt3[[2]]=1/wtsp3[[1,A]]*((wt1.levi2.wtsp1+wt2.levi2.wtsp2)[[A]] + wtsp3[[2,A]]/ut3[[2]])//Factor;
wt3[[1]]=1/ut3[[2]]//Factor;
,
posi=SparseArray[wtsp3[[2,;;]]-ut3[[2]]/ut3[[1]]*wtsp3[[1,;;]]]["NonzeroPositions"];
A=posi[[1,1]];

wt3[[1]]=-1/(wtsp3[[2,A]]-ut3[[2]]/ut3[[1]]*wtsp3[[1,A]])*((wt1.levi2.wtsp1+wt2.levi2.wtsp2)[[A]] + wtsp3[[1,A]]/ut3[[1]])//Factor;
wt3[[2]]=(-1+ut3[[2]]*wt3[[1]])/ut3[[1]]//Factor;
];

(*construct Gamma tensors*)
GammaTensor=Outer[Times,u1,u2,w3]+Outer[Times,u1,w2,u3]+Outer[Times,w1,u2,u3]  // Factor;
GammaTildeTensor=Outer[Times,ut1,ut2,wt3]+Outer[Times,ut1,wt2,ut3]+Outer[Times,wt1,ut2,ut3]  // Factor;

(*construct amplitude*)
Amp=-I*Transpose[Outer[Times,GammaTensor,GammaTildeTensor],{1,3,5,2,4,6}]//Factor;

Return[Amp];
];


(* ::Subsubsection::Closed:: *)
(*For scalar loops*)


(* ::Text:: *)
(*Scalar-gluon-Scalar amplitude*)


A3["6D",{p1_,Scalar[i__]},{p2_,gluon},{p3_,Scalar[i__]}]:=Module[{amp,s2R},
  s2R = -Det[spnprod2[p2,REF]];

  amp = I/2/s2R*(spnprod2[p2,p3].(-levi2).Transpose[spnprod2[REF,p3]].levi2.spnprod2[REF,p2]-spnprod2[p2,p1].(-levi2).Transpose[spnprod2[REF,p1]].levi2.spnprod2[REF,p2])//Factor;
  Return[Transpose[{{amp}},{1,4,2,3}]];
];


(* ::Text:: *)
(*Scalar-quark-antiquark amplitudes with relevant permutations*)


A3["6D",{p1_,Scalar[i_]},{p2_,quark[1]},{p3_,aquark[1]}]:=Module[{amp},
	amp = I/Sqrt[2]*(p2[[1,;;]].Sigma6[[i+1]].Transpose@p3[[1]])//Factor ;

	Return[{amp}];
];

A3["6D",{p2_,quark[1]},{p3_,aquark[1]},{p1_,Scalar[i_]}]:=Transpose[A3["6D",{p1,Scalar[i]},{p2,quark[1]},{p3,aquark[1]}],{3,1,2}];

A3["6D",{p1_,Scalar[i_]},{p3_,aquark[1]},{p2_,quark[1]}]:=Transpose[-A3["6D",{p1,Scalar[i]},{p2,quark[1]},{p3,aquark[1]}],{1,3,2}];
A3["6D",{p3_,aquark[1]},{p2_,quark[1]},{p1_,Scalar[i_]}]:=Transpose[-A3["6D",{p1,Scalar[i]},{p2,quark[1]},{p3,aquark[1]}],{3,2,1}];


(* ::Subsection::Closed:: *)
(*Four point amplitudes*)


(* ::Subsubsection::Closed:: *)
(*For gluon loops*)


(* ::Text:: *)
(*4 gluon amplitude*)


A4["6D",{p1_,gluon},{p2_,gluon},{p3_,gluon},{p4_,gluon}] := Module[{s12,s14},
  s12 = -Det[spnprod2[p1,p2]] // Factor;
  s14 = -Det[spnprod2[p1,p4]] // Factor;

  Return[-I/(s12*s14)*Transpose[Outer[Times,spnprod4A[p1,p2,p3,p4],spnprod4B[p1,p2,p3,p4]],{1,3,5,7,2,4,6,8}]];
];


(* ::Text:: *)
(*quark-gluon-gluon-antiquark amplitude with relevant permutations*)


A4["6D",{p1_,quark[1]},{p2_,gluon},{p3_,gluon},{p4_,aquark[1]}] := Module[{s12,s23,angle,square,amp},
  s12 = -Det[spnprod2[p1,p2]] // Factor;
  s23 = -Det[spnprod2[p2,p3]] // Factor;

  angle = spnprod4A[p1,p2,p3,p4] // Factor;
  square = TensorContract[levi2.spnprod4B[p1,p1,p2,p3],{1,2}] // Factor;

  amp = I/2*1/(s12*s23)*Transpose[Outer[Times,angle,square],{1,2,4,6,3,5}] // Factor;
  Return[amp];
];

(*using cyclic permutations*)
A4["6D",{p2_,gluon},{p3_,gluon},{p4_,aquark[1]},{p1_,quark[1]}]:=Transpose[A4["6D",{p1,quark[1]},{p2,gluon},{p3,gluon},{p4,aquark[1]}],{6,1,2,3,4,5}];
A4["6D",{p3_,gluon},{p4_,aquark[1]},{p1_,quark[1]},{p2_,gluon}]:=Transpose[A4["6D",{p1,quark[1]},{p2,gluon},{p3,gluon},{p4,aquark[1]}],{4,5,6,1,2,3}];
A4["6D",{p4_,aquark[1]},{p1_,quark[1]},{p2_,gluon},{p3_,gluon}]:=Transpose[A4["6D",{p1,quark[1]},{p2,gluon},{p3,gluon},{p4,aquark[1]}],{2,3,4,5,6,1}];

(*using reflection symmetry*)
A4["6D",{p2_,gluon},{p3_,gluon},{p1_,quark[1]},{p4_,aquark[1]}]:=Transpose[A4["6D",{p1,quark[1]},{p3,gluon},{p2,gluon},{p4,aquark[1]}],{5,3,4,1,2,6}];
A4["6D",{p3_,gluon},{p1_,quark[1]},{p4_,aquark[1]},{p2_,gluon}]:=Transpose[A4["6D",{p1,quark[1]},{p3,gluon},{p2,gluon},{p4,aquark[1]}],{3,1,2,5,6,4}];


(* ::Text:: *)
(*quark-gluon-antiquark-gluon amplitude + permutation*)


A4["6D",{p1_, quark[1]},{p2_, gluon},{p3_, aquark[1]},{p4_, gluon}]:=Module[{s12,s23,norm,pol2,pol4,amp1,amp2,amp3,amp4,amp},
  s12 = -Det[spnprod2[p1,p2]] // Factor;
  s23 = -Det[spnprod2[p2,p3]] // Factor;

  pol2 = Pol6[p2] //Factor;
  pol4 = Pol6[p4] //Factor;

  amp1 = Transpose[Table[1/s12*p1[[1]].MP[pol2[[j,k]],Sigma6].Transpose[p1[[1]]].(-levi2).p1[[1]].MP[pol4[[l,m]],Sigma6].Transpose[p3[[1]]],{j,1,2},{k,1,2},{l,1,2},{m,1,2}],{2,3,5,6,1,4}];
  amp2 = Transpose[Table[1/s12*p1[[1]].MP[pol2[[j,k]],Sigma6].Transpose[p2[[1]]].(-levi2).p2[[1]].MP[pol4[[l,m]],Sigma6].Transpose[p3[[1]]],{j,1,2},{k,1,2},{l,1,2},{m,1,2}],{2,3,5,6,1,4}];

  amp3 = Transpose[Table[1/s23*p1[[1]].MP[pol4[[j,k]],Sigma6].Transpose[p2[[1]]].(-levi2).p2[[1]].MP[pol2[[l,m]],Sigma6].Transpose[p3[[1]]],{j,1,2},{k,1,2},{l,1,2},{m,1,2}],{5,6,2,3,1,4}];
  amp4 = Transpose[Table[1/s23*p1[[1]].MP[pol4[[j,k]],Sigma6].Transpose[p3[[1]]].(-levi2).p3[[1]].MP[pol2[[l,m]],Sigma6].Transpose[p3[[1]]],{j,1,2},{k,1,2},{l,1,2},{m,1,2}],{5,6,2,3,1,4}];

  amp = I/2(amp1+amp2-amp3-amp4)//Factor;
  Return[amp];
];

(*cyclic permutation*)
A4["6D",{p1_,gluon},{p2_,quark[1]},{p3_,gluon},{p4_,aquark[1]}]:=Transpose[A4["6D",{p2,quark[1]},{p3,gluon},{p4,aquark[1]},{p1,gluon}],{3,4,5,6,1,2}];


(* ::Text:: *)
(*quark-antiquark-quark-antiquark amplitude with gluon propagator*)


A4["6D",{p1_,quark[1]},{p2_,aquark[1]},{p3_,quark[1]},{p4_,aquark[1]}] := Module[{s12,angle,amp},
  s12 = -Det[spnprod2[p1,p2]] // Factor;

  angle = Outer[MP,
	Transpose[(p1[[1]].Transpose[Sigma6,{2,1,3}].Transpose[p2[[1]]]),{1,3,2}],
	Transpose[(p3[[1]].Transpose[Sigma6,{2,1,3}].Transpose[p4[[1]]]),{1,3,2}],2
] // Factor;

  amp = I/2/s12 * angle// Factor;
  Return[amp];
];


(* ::Subsubsection::Closed:: *)
(*For scalar loops*)


(* ::Text:: *)
(*Scalar-gluon-gluon-Scalar amplitude*)


A4["6D",{p1_,Scalar[i__]},{p2_,gluon},{p3_,gluon},{p4_,Scalar[i__]}] := Module[{s12,s23,angle,square,amp},
  s12 = -Det[spnprod2[p1,p2]] // Factor;
  s23 = -Det[spnprod2[p2,p3]] // Factor;

  angle=TensorContract[spnprod4A[p2,p3,p4,p4].levi2,{3,4}] // Factor;
  square=TensorContract[spnprod4B[p2,p3,p4,p4].levi2,{3,4}] // Factor;

  amp = 1/4*I/(s12*s23)*Transpose[Outer[Times,angle,square],{1,3,2,4}] // Factor;
  Return[Transpose[{{amp}},{1,6,2,3,4,5}]];
];


(* ::Text:: *)
(*Scalar-antiquark-quark-Scalar amplitude*)


A4["6D",{p1_,Scalar[i_]},{p2_,aquark[1]},{p3_,quark[1]},{p4_,Scalar[i_]}]:= Module[{s12,s23,amp,amp1,amp2,amp3,amp4},
  s12 = -Det[spnprod2[p1,p2]] // Factor;
  s23 = -Det[spnprod2[p2,p3]] // Factor;

  amp1 = -1/s12*p3[[1]].Sigma6[[i+1]].Transpose[p1[[1]]].levi2.p1[[1]].Sigma6[[i+1]].Transpose[p2[[1]]];
  amp2 = -1/s12*p3[[1]].Sigma6[[i+1]].Transpose[p2[[1]]].levi2.p2[[1]].Sigma6[[i+1]].Transpose[p2[[1]]];
  amp3 = 1/s23*spnprod2[p3,p1].(-levi2).Transpose[spnprod2[p2,p1]]//Factor;
  amp4 = -1/s23*spnprod2[p3,p4].(-levi2).Transpose[spnprod2[p2,p4]]//Factor;

  amp = -I/2*(amp1+amp2+amp3+amp4)//Factor;
  Return[Transpose[{{amp}},{4,1,2,3}]];
];


(* ::Text:: *)
(*quark-gluon-antiquark-Scalar amplitude + cyclic permutation*)


A4["6D",{p1_,quark[1]},{p2_,gluon},{p3_,aquark[1]},{p4_,Scalar[i_]}]:=Module[{s12,s23,pol2,amp1,amp2,amp},
  s12 = -Det[spnprod2[p1,p2]] // Factor;
  s23 = -Det[spnprod2[p2,p3]] // Factor;

  pol2 = Pol6[p2] //Factor;

 amp1 = 1/s12*Table[p1[[1]].MP[pol2[[j,k]],Sigma6].MP[GetMom[p1]+GetMom[p2],SigmaTilde6].Sigma6[[i+1]].Transpose[p3[[1]]],{j,1,2},{k,1,2}] //Factor;
 amp2 = 1/s23*Table[p1[[1]].Sigma6[[i+1]].MP[GetMom[p2]+GetMom[p3],SigmaTilde6].MP[pol2[[j,k]],Sigma6].Transpose[p3[[1]]],{j,1,2},{k,1,2}] //Factor;

  amp = -I/2*Transpose[{amp1-amp2}, {5,2,3,1,4}];

  Return[amp];
];
 
(*cyclic permutation*)
A4["6D",{p2_,gluon},{p3_,aquark[1]},{p4_,Scalar[i_]},{p1_,quark[1]}]:=Transpose[A4["6D",{p1,quark[1]},{p2,gluon},{p3,aquark[1]},{p4,Scalar[i]}],{5,1,2,3,4}];
A4["6D",{p4_,Scalar[i_]},{p1_,quark[1]},{p2_,gluon},{p3_,aquark[1]}]:=Transpose[A4["6D",{p1,quark[1]},{p2,gluon},{p3,aquark[1]},{p4,Scalar[i]}],{2,3,4,5,1}];


(* ::Text:: *)
(*Scalar-gluon-antiquark-quark*)


A4["6D",{p1_,Scalar[i_]},{p2_,gluon},{p3_,aquark[1]},{p4_,quark[1]}]:=Module[{s12,s23,pol2,amp1,amp2,amp3,amp},
  s12 = -Det[spnprod2[p1,p2]] // Factor;
  s23 = -Det[spnprod2[p2,p3]] // Factor;

  pol2 = Pol6[p2] //Factor;

  amp1 =  1/s12*Table[MP[pol2[[j,k]],2*GetMom[p1]]*p3[[1]].Sigma6[[i+1]].Transpose[p4[[1]]],{j,1,2},{k,1,2}] //Factor;
  amp2 =  1/s23*Table[p3[[1]].MP[pol2[[j,k]],Sigma6].MP[GetMom[p2]+GetMom[p3],SigmaTilde6].Sigma6[[i+1]].Transpose[p4[[1]]],{j,1,2},{k,1,2}] //Factor;

  amp = I/2*Transpose[{amp1-amp2}, {1,2,3,4,5}];

  Return[amp];
];

(*by reflection symmetry*)
A4["6D",{p4_,quark[1]},{p3_,aquark[1]},{p2_,gluon},{p1_,Scalar[i_]}]:=A4["6D",{p1,Scalar[i]},{p2,gluon},{p3,aquark[1]},{p4,quark[1]}];


(* ::Text:: *)
(*antiquark-quark-gluon-Scalar amplitude*)


A4["6D",{p1_,aquark[1]},{p2_,quark[1]},{p3_,gluon},{p4_,Scalar[i_]}]:=Module[{s12,s23,pol3,amp1,amp2,amp},
  s12 = -Det[spnprod2[p1,p2]] // Factor;
  s23 = -Det[spnprod2[p2,p3]] // Factor;

  pol3 = Pol6[p3] //Factor;

  amp1 =  1/s12*Table[MP[pol3[[j,k]],2*GetMom[p4]]*p1[[1]].Sigma6[[i+1]].Transpose[p2[[1]]],{j,1,2},{k,1,2}] //Factor;
  amp2 =  1/s23*Table[p1[[1]].Sigma6[[i+1]].MP[GetMom[p1]+GetMom[p4],SigmaTilde6].MP[pol3[[j,k]],Sigma6].Transpose[p2[[1]]],{j,1,2},{k,1,2}] //Factor;

  amp = -I/2*Transpose[{amp1+amp2}, {5,3,4,1,2}];

  Return[amp];
];

(*by reflection symmetry*)
A4["6D",{p4_,Scalar[i_]},{p3_,gluon},{p2_,quark[1]},{p1_,aquark[1]}]:=A4["6D",{p1,aquark[1]},{p2,quark[1]},{p3,gluon},{p4,Scalar[i]}];


(* ::Text:: *)
(*Four quark amplitude with scalar propagator*)


A4["6D",{p1_, quark[1,i_]},{p2_, aquark[1,i_]},{p3_, quark[1,i_]},{p4_, aquark[1,i_]}]:= Module[{s12,amp},
  s12 = -Det[spnprod2[p1,p2]] // Factor;

  amp = I/2*1/s12*Outer[Times, p1[[1]].Sigma6[[i+1]].Transpose[p2[[1]]], p3[[1]].Sigma6[[i+1]].Transpose[p4[[1]]]] //Factor;

  Return[amp];
];


==> anc/refLeft1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(((-2 + Ds)*mt*F1[mt^2]*s[2, 3]*spA[sp4e[1], sp4e[4]])/
   (4*(mt^2 - s[1, 2])*spA[sp4[2], sp4[3]]^2) + 
  ((-2 + Ds)*mt^3*I2[mt^2]*s[2, 3]*spA[sp4e[1], sp4e[4]])/
   (4*(mt^2 - s[1, 2])*spA[sp4[2], sp4[3]]^2) + 
  (mt^3*I4["Left", "0123"]*s[2, 3]^2*spA[sp4e[1], sp4e[4]])/
   spA[sp4[2], sp4[3]]^2 + (-2 + Ds)*I2["mu2", "Left", "13"]*
   ((-2*mt*(mt^2 - s[1, 2])*spA[sp4e[1], sp4e[4]])/
     (s[2, 3]*spA[sp4[2], sp4[3]]^2) + 
    (2*mt*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[3]])/spA[sp4[2], sp4[3]]^3) + 
  (-2 + Ds)*I3["mu2", "Left", "013"]*(-(mt*s[2, 3]*spA[sp4e[1], sp4e[4]])/
     (2*spA[sp4[2], sp4[3]]^2) + (mt*s[2, 3]*spA[sp4e[1], sp4[2]]*
      spA[sp4e[4], sp4[3]])/spA[sp4[2], sp4[3]]^3 - 
    (mt*(2*mt^2 - 2*s[1, 2] - s[2, 3])*s[2, 3]*spA[sp4e[1], sp4[2]]*
      spA[sp4e[4], sp4[2]])/(4*spA[sp4[2], sp4[3]]^3*
      spAB[sp4[2], p[1], sp4[3]]) + (mt*(2*mt^2 - 2*s[1, 2] - s[2, 3])*
      s[2, 3]*spA[sp4e[1], sp4[3]]*spA[sp4e[4], sp4[3]])/
     (4*spA[sp4[2], sp4[3]]^3*spAB[sp4[3], p[1], sp4[2]])) + 
  (-2 + Ds)*I3["mu2", "Left", "123"]*
   (-(mt*(2*mt^2 - 2*s[1, 2] - s[2, 3])*spA[sp4e[1], sp4e[4]])/
     (2*spA[sp4[2], sp4[3]]^2) + (mt*s[2, 3]*spA[sp4e[1], sp4[2]]*
      spA[sp4e[4], sp4[3]])/spA[sp4[2], sp4[3]]^3 - 
    (mt*s[2, 3]^2*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[2]])/
     (4*spA[sp4[2], sp4[3]]^3*spAB[sp4[2], p[1], sp4[3]]) + 
    (mt*s[2, 3]^2*spA[sp4e[1], sp4[3]]*spA[sp4e[4], sp4[3]])/
     (4*spA[sp4[2], sp4[3]]^3*spAB[sp4[3], p[1], sp4[2]])) + 
  I4["mu2", "Left", "0123"]*
   (-((mt*(3*mt^2 - s[1, 2])*s[2, 3]*spA[sp4e[1], sp4e[4]])/
      spA[sp4[2], sp4[3]]^2) + (mt*(2*mt^2 - 2*s[1, 2] - s[2, 3])*s[2, 3]*
      spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[3]])/spA[sp4[2], sp4[3]]^3 - 
    (mt*s[2, 3]*spA[sp4e[1], sp4[3]]*spA[sp4e[4], sp4[3]]*
      spAB[sp4[2], p[1], sp4[3]])/spA[sp4[2], sp4[3]]^3 + 
    (-2 + Ds)*((mt*s[2, 3]^2*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[3]])/
       (2*spA[sp4[2], sp4[3]]^3) - (mt*(mt^2 - s[1, 2])*s[2, 3]^2*
        spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[2]])/(4*spA[sp4[2], sp4[3]]^3*
        spAB[sp4[2], p[1], sp4[3]]) + (mt*(mt^2 - s[1, 2])*s[2, 3]^2*
        spA[sp4e[1], sp4[3]]*spA[sp4e[4], sp4[3]])/(4*spA[sp4[2], sp4[3]]^3*
        spAB[sp4[3], p[1], sp4[2]])) + (mt*s[2, 3]*spA[sp4e[1], sp4[2]]*
      spA[sp4e[4], sp4[2]]*spAB[sp4[3], p[1], sp4[2]])/
     spA[sp4[2], sp4[3]]^3) + F2["Left", "02"]*
   ((mt^3*(mt^2 + s[1, 2])*s[2, 3]*spA[sp4e[1], sp4e[4]])/
     ((mt^2 - s[1, 2])^2*spA[sp4[2], sp4[3]]^2) - 
    (2*mt^3*s[2, 3]*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[3]])/
     ((mt^2 - s[1, 2])*spA[sp4[2], sp4[3]]^3) + 
    (mt^3*s[2, 3]*spA[sp4e[1], sp4[3]]*spA[sp4e[4], sp4[3]]*
      spAB[sp4[2], p[1], sp4[3]])/((mt^2 - s[1, 2])^2*
      spA[sp4[2], sp4[3]]^3) - (mt^3*s[2, 3]*spA[sp4e[1], sp4[2]]*
      spA[sp4e[4], sp4[2]]*spAB[sp4[3], p[1], sp4[2]])/
     ((mt^2 - s[1, 2])^2*spA[sp4[2], sp4[3]]^3)) + 
  (-2 + Ds)*I3["mu2", "Left", "023"]*((mt*s[2, 3]*spA[sp4e[1], sp4e[4]])/
     spA[sp4[2], sp4[3]]^2 - (2*mt*s[2, 3]*spA[sp4e[1], sp4[2]]*
      spA[sp4e[4], sp4[3]])/spA[sp4[2], sp4[3]]^3 - 
    (mt*s[2, 3]*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[2]]*
      (s[1, 2]*s[2, 3] + 2*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], 
         sp4[2]]))/(2*(mt^2 - s[1, 2])*spA[sp4[2], sp4[3]]^3*
      spAB[sp4[2], p[1], sp4[3]]) + (mt*s[2, 3]*spA[sp4e[1], sp4[3]]*
      spA[sp4e[4], sp4[3]]*(s[1, 2]*s[2, 3] + 2*spAB[sp4[2], p[1], sp4[3]]*
        spAB[sp4[3], p[1], sp4[2]]))/(2*(mt^2 - s[1, 2])*
      spA[sp4[2], sp4[3]]^3*spAB[sp4[3], p[1], sp4[2]])))/
 (spA[sp4e[1], sp4f[1]]*spA[sp4e[4], sp4f[4]])


==> anc/refLeft2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((-2 + Ds)*I3["mu2", "Left", "023"]*
   (-(mt*(mt^2 - s[1, 2])*spA[sp4e[1], sp4[3]]*spA[sp4e[4], sp4[3]])/
     (2*spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]) - 
    (mt*(mt^2 - s[1, 2])*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[2]]*
      spAB[sp4[3], p[1], sp4[2]])/(2*spA[sp4[2], sp4[3]]*
      spAB[sp4[2], p[1], sp4[3]]^2)) + I3["Left", "023"]*
   ((-2 + Ds)*(-(mt*(mt^2 - s[1, 2])^3*s[2, 3]*spA[sp4e[1], sp4[2]]*
         spA[sp4e[4], sp4[2]])/(2*spA[sp4[2], sp4[3]]*
        spAB[sp4[2], p[1], sp4[3]]^3) + (mt*(mt^2 - s[1, 2])^2*s[2, 3]*
        spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[3]])/(2*spA[sp4[2], sp4[3]]*
        spAB[sp4[2], p[1], sp4[3]]^2)) - 
    (mt*(mt^2 - s[1, 2])*s[1, 2]*(2*mt^2 - 2*s[1, 2] - s[2, 3])*
      spA[sp4e[1], sp4e[4]])/spAB[sp4[2], p[1], sp4[3]]^2 + 
    (mt*(mt^2 - s[1, 2])*(mt^2 + s[1, 2])*s[2, 3]*spA[sp4e[1], sp4[2]]*
      spA[sp4e[4], sp4[3]])/(spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]^
       2) + (mt*(mt^2 - s[1, 2])*(mt^2 - s[1, 2] - s[2, 3])*
      spA[sp4e[1], sp4[3]]*spA[sp4e[4], sp4[3]])/(spA[sp4[2], sp4[3]]*
      spAB[sp4[2], p[1], sp4[3]]) + 
    (mt*(mt^2 - s[1, 2])^2*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[2]]*
      spAB[sp4[3], p[1], sp4[2]])/(spA[sp4[2], sp4[3]]*
      spAB[sp4[2], p[1], sp4[3]]^2)) + (-2 + Ds)*I3["mu2", "Left", "123"]*
   ((mt*s[2, 3]*spA[sp4e[1], sp4[3]]*spA[sp4e[4], sp4[3]])/
     (4*spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]) + 
    (mt*s[2, 3]*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[2]]*
      spAB[sp4[3], p[1], sp4[2]])/(4*spA[sp4[2], sp4[3]]*
      spAB[sp4[2], p[1], sp4[3]]^2)) + I3["Left", "123"]*
   ((-2 + Ds)*((mt*(mt^2 - s[1, 2])^2*s[2, 3]^2*spA[sp4e[1], sp4[2]]*
        spA[sp4e[4], sp4[2]])/(4*spA[sp4[2], sp4[3]]*
        spAB[sp4[2], p[1], sp4[3]]^3) - (mt*(mt^2 - s[1, 2])*s[2, 3]^2*
        spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[3]])/(4*spA[sp4[2], sp4[3]]*
        spAB[sp4[2], p[1], sp4[3]]^2)) + 
    (mt*s[1, 2]*(2*mt^2 - 2*s[1, 2] - s[2, 3])*s[2, 3]*spA[sp4e[1], sp4e[4]])/
     (2*spAB[sp4[2], p[1], sp4[3]]^2) - 
    (mt*(mt^2 + s[1, 2])*s[2, 3]^2*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[3]])/
     (2*spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]^2) - 
    (mt*(mt^2 - s[1, 2] - s[2, 3])*s[2, 3]*spA[sp4e[1], sp4[3]]*
      spA[sp4e[4], sp4[3]])/(2*spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], 
       sp4[3]]) - (mt*(mt^2 - s[1, 2])*s[2, 3]*spA[sp4e[1], sp4[2]]*
      spA[sp4e[4], sp4[2]]*spAB[sp4[3], p[1], sp4[2]])/
     (2*spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]^2)) + 
  (-2 + Ds)*I2[mt^2]*(-(mt*spA[sp4e[1], sp4[3]]*spA[sp4e[4], sp4[3]]*
       spAB[sp4[3], p[1], sp4[2]])/(4*(mt^2 - s[1, 2])*spA[sp4[2], sp4[3]]) - 
    (mt*spA[sp4e[1], sp4e[4]]*spAB[sp4[3], p[1], sp4[2]]^2)/
     (4*(mt^2 - s[1, 2])*s[2, 3])) + I4["mu2", "Left", "0123"]*
   ((-3*mt*spA[sp4e[1], sp4[3]]*spA[sp4e[4], sp4[3]]*
      spAB[sp4[3], p[1], sp4[2]])/spA[sp4[2], sp4[3]] + 
    (mt*(mt^2 + s[1, 2])*spA[sp4e[1], sp4e[4]]*spAB[sp4[3], p[1], sp4[2]])/
     spAB[sp4[2], p[1], sp4[3]] + (mt*(2*mt^2 - 2*s[1, 2] - s[2, 3])*
      spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[3]]*spAB[sp4[3], p[1], sp4[2]])/
     (spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]) - 
    (mt*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[2]]*spAB[sp4[3], p[1], sp4[2]]^
       2)/(spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]) + 
    (-2 + Ds)*((mt*(mt^2 - s[1, 2])*s[2, 3]*spA[sp4e[1], sp4[3]]*
        spA[sp4e[4], sp4[3]])/(4*spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], 
         sp4[3]]) + (3*mt*(mt^2 - s[1, 2])*s[2, 3]*spA[sp4e[1], sp4[2]]*
        spA[sp4e[4], sp4[2]]*spAB[sp4[3], p[1], sp4[2]])/
       (4*spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]^2) - 
      (mt*s[2, 3]*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[3]]*
        spAB[sp4[3], p[1], sp4[2]])/(2*spA[sp4[2], sp4[3]]*
        spAB[sp4[2], p[1], sp4[3]]))) + (-2 + Ds)*I3["mu2", "Left", "013"]*
   (-((mt*spA[sp4e[1], sp4e[4]]*spAB[sp4[3], p[1], sp4[2]]^2)/
      ((4*mt^2 - s[2, 3])*s[2, 3])) + 
    (2*mt*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[3]]*
      spAB[sp4[3], p[1], sp4[2]]^2)/((4*mt^2 - s[2, 3])*s[2, 3]*
      spA[sp4[2], sp4[3]]) + (mt*(2*mt^2 - 2*s[1, 2] - s[2, 3])*
      spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[2]]*spAB[sp4[3], p[1], sp4[2]]*
      (4*mt^2*s[2, 3] - s[2, 3]^2 - 2*spAB[sp4[2], p[1], sp4[3]]*
        spAB[sp4[3], p[1], sp4[2]]))/(4*(4*mt^2 - s[2, 3])*s[2, 3]*
      spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]^2) + 
    (mt*(2*mt^2 - 2*s[1, 2] - s[2, 3])*spA[sp4e[1], sp4[3]]*
      spA[sp4e[4], sp4[3]]*(4*mt^2*s[2, 3] - s[2, 3]^2 + 
       2*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]]))/
     (4*(4*mt^2 - s[2, 3])*s[2, 3]*spA[sp4[2], sp4[3]]*
      spAB[sp4[2], p[1], sp4[3]])) + (-2 + Ds)*F1[mt^2]*
   (-((2*mt^2 + 2*s[1, 2] - s[2, 3])*spA[sp4e[1], sp4e[4]]*
       spAB[sp4[3], p[1], sp4[2]]^2)/(4*mt*(mt^2 - s[1, 2])*
      (4*mt^2 - s[2, 3])*s[2, 3]) + 
    (spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[2]]*spAB[sp4[3], p[1], sp4[2]]^2*
      (3*mt^2*s[2, 3] - s[1, 2]*s[2, 3] - s[2, 3]^2 - 
       2*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]]))/
     (4*mt*(mt^2 - s[1, 2])*(4*mt^2 - s[2, 3])*s[2, 3]*spA[sp4[2], sp4[3]]*
      spAB[sp4[2], p[1], sp4[3]]) - 
    (spA[sp4e[1], sp4[3]]*spA[sp4e[4], sp4[3]]*spAB[sp4[3], p[1], sp4[2]]*
      (2*mt^4 - 2*mt^2*s[1, 2] - 4*mt^2*s[2, 3] + s[1, 2]*s[2, 3] + 
       s[2, 3]^2 + 2*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]]))/
     (4*mt*s[1, 2]*(4*mt^2 - s[2, 3])*s[2, 3]*spA[sp4[2], sp4[3]]) - 
    (spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[3]]*spAB[sp4[3], p[1], sp4[2]]^2*
      (4*mt^4 - 4*mt^2*s[1, 2] - 4*mt^2*s[2, 3] + 4*s[1, 2]*s[2, 3] + 
       s[2, 3]^2 + 4*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]]))/
     (4*mt*(mt^2 - s[1, 2])*s[1, 2]*(4*mt^2 - s[2, 3])*s[2, 3]*
      spA[sp4[2], sp4[3]])) + I4["Left", "0123"]*
   ((-2 + Ds)*((mt*(mt^2 - s[1, 2])^3*s[2, 3]^2*spA[sp4e[1], sp4[2]]*
        spA[sp4e[4], sp4[2]])/(4*spA[sp4[2], sp4[3]]*
        spAB[sp4[2], p[1], sp4[3]]^3) - (mt*(mt^2 - s[1, 2])^2*s[2, 3]^2*
        spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[3]])/(4*spA[sp4[2], sp4[3]]*
        spAB[sp4[2], p[1], sp4[3]]^2)) - 
    (mt*(mt^2 - s[1, 2])*(mt^2 + s[1, 2])*s[2, 3]^2*spA[sp4e[1], sp4[2]]*
      spA[sp4e[4], sp4[3]])/(2*spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]^
       2) - (mt*(mt^2 - s[1, 2])^2*s[2, 3]*spA[sp4e[1], sp4[2]]*
      spA[sp4e[4], sp4[2]]*spAB[sp4[3], p[1], sp4[2]])/
     (2*spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]^2) + 
    (mt*s[2, 3]*spA[sp4e[1], sp4[3]]*spA[sp4e[4], sp4[3]]*
      (mt^2*s[2, 3] - spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]]))/
     (2*spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]) + 
    (mt*spA[sp4e[1], sp4e[4]]*(mt^4*s[2, 3]^2 - 3*mt^2*s[1, 2]*s[2, 3]^2 + 
       s[1, 2]*s[2, 3]^3 - 2*s[1, 2]*s[2, 3]*spAB[sp4[2], p[1], sp4[3]]*
        spAB[sp4[3], p[1], sp4[2]] + s[2, 3]^2*spAB[sp4[2], p[1], sp4[3]]*
        spAB[sp4[3], p[1], sp4[2]] - 2*spAB[sp4[2], p[1], sp4[3]]^2*
        spAB[sp4[3], p[1], sp4[2]]^2))/(2*spAB[sp4[2], p[1], sp4[3]]^2)) + 
  F2["Left", "02"]*(-((mt*(2*mt^2 + s[1, 2])*spA[sp4e[1], sp4[3]]*
       spA[sp4e[4], sp4[3]]*spAB[sp4[3], p[1], sp4[2]])/
      ((mt^2 - s[1, 2])^2*spA[sp4[2], sp4[3]])) + 
    (mt*s[1, 2]*(mt^2 + s[1, 2])*spA[sp4e[1], sp4e[4]]*
      spAB[sp4[3], p[1], sp4[2]])/((mt^2 - s[1, 2])^2*
      spAB[sp4[2], p[1], sp4[3]]) + 
    (mt*(2*mt^4 - 2*mt^2*s[1, 2] + s[1, 2]*s[2, 3])*spA[sp4e[1], sp4[2]]*
      spA[sp4e[4], sp4[3]]*spAB[sp4[3], p[1], sp4[2]])/
     ((mt^2 - s[1, 2])^2*spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]) - 
    (mt*s[1, 2]*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[2]]*
      spAB[sp4[3], p[1], sp4[2]]^2)/((mt^2 - s[1, 2])^2*spA[sp4[2], sp4[3]]*
      spAB[sp4[2], p[1], sp4[3]]) + 
    (-2 + Ds)*(-(mt^3*spA[sp4e[1], sp4[3]]*spA[sp4e[4], sp4[3]]*
         spAB[sp4[3], p[1], sp4[2]])/(4*(mt^2 - s[1, 2])*s[1, 2]*
        spA[sp4[2], sp4[3]]) + (mt*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[2]]*
        spAB[sp4[3], p[1], sp4[2]]*(2*s[1, 2]*s[2, 3] + 
         spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]]))/
       (4*(mt^2 - s[1, 2])*spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]^
         2) + (mt*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[3]]*
        spAB[sp4[3], p[1], sp4[2]]*(2*mt^4 - 2*mt^2*s[1, 2] + 
         2*s[1, 2]*s[2, 3] + spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], 
           sp4[2]]))/(4*(mt^2 - s[1, 2])*s[1, 2]*spA[sp4[2], sp4[3]]*
        spAB[sp4[2], p[1], sp4[3]]))) + F2["Left", "13"]*
   (-((mt*(2*mt^2 - 2*s[1, 2] - s[2, 3])*spA[sp4e[1], sp4[3]]*
       spA[sp4e[4], sp4[3]]*spAB[sp4[3], p[1], sp4[2]])/
      ((4*mt^2 - s[2, 3])*s[2, 3]*spA[sp4[2], sp4[3]])) + 
    (mt*(2*mt^2 - 2*s[1, 2] - s[2, 3])*spA[sp4e[1], sp4[2]]*
      spA[sp4e[4], sp4[2]]*spAB[sp4[3], p[1], sp4[2]]^2)/
     ((4*mt^2 - s[2, 3])*s[2, 3]*spA[sp4[2], sp4[3]]*
      spAB[sp4[2], p[1], sp4[3]]) + (mt*spA[sp4e[1], sp4[2]]*
      spA[sp4e[4], sp4[3]]*spAB[sp4[3], p[1], sp4[2]]*
      (4*mt^2*s[2, 3] - s[2, 3]^2 - 4*spAB[sp4[2], p[1], sp4[3]]*
        spAB[sp4[3], p[1], sp4[2]]))/((4*mt^2 - s[2, 3])*s[2, 3]*
      spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]) - 
    (mt*spA[sp4e[1], sp4e[4]]*spAB[sp4[3], p[1], sp4[2]]*
      (4*mt^4 - 4*mt^2*s[1, 2] - mt^2*s[2, 3] + s[1, 2]*s[2, 3] - 
       2*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]]))/
     ((4*mt^2 - s[2, 3])*s[2, 3]*spAB[sp4[2], p[1], sp4[3]]) + 
    (-2 + Ds)*(-(mt*(14*mt^2 - 6*s[1, 2] - 5*s[2, 3])*spA[sp4e[1], sp4[3]]*
         spA[sp4e[4], sp4[3]]*spAB[sp4[3], p[1], sp4[2]])/
       (4*(4*mt^2 - s[2, 3])^2*spA[sp4[2], sp4[3]]) + 
      (3*mt*spA[sp4e[1], sp4e[4]]*spAB[sp4[3], p[1], sp4[2]]^2)/
       (2*(4*mt^2 - s[2, 3])^2) + (mt*spA[sp4e[1], sp4[2]]*
        spA[sp4e[4], sp4[3]]*spAB[sp4[3], p[1], sp4[2]]*
        (8*mt^4 - 8*mt^2*s[1, 2] - 6*mt^2*s[2, 3] + 2*s[1, 2]*s[2, 3] + 
         s[2, 3]^2 - 6*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], 
           sp4[2]]))/(2*(4*mt^2 - s[2, 3])^2*spA[sp4[2], sp4[3]]*
        spAB[sp4[2], p[1], sp4[3]]) + (mt*spA[sp4e[1], sp4[2]]*
        spA[sp4e[4], sp4[2]]*spAB[sp4[3], p[1], sp4[2]]*
        (8*mt^4*s[2, 3] + 8*mt^2*s[1, 2]*s[2, 3] - 2*mt^2*s[2, 3]^2 - 
         2*s[1, 2]*s[2, 3]^2 + 14*mt^2*spAB[sp4[2], p[1], sp4[3]]*
          spAB[sp4[3], p[1], sp4[2]] - 6*s[1, 2]*spAB[sp4[2], p[1], sp4[3]]*
          spAB[sp4[3], p[1], sp4[2]] - 5*s[2, 3]*spAB[sp4[2], p[1], sp4[3]]*
          spAB[sp4[3], p[1], sp4[2]]))/(4*(4*mt^2 - s[2, 3])^2*
        spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]^2))) + 
  I3["Left", "013"]*((mt*(3*mt^2 - s[1, 2] - s[2, 3])*spA[sp4e[1], sp4[3]]*
      spA[sp4e[4], sp4[3]]*(4*mt^2*s[2, 3] - s[2, 3]^2 - 
       2*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]]))/
     (2*(4*mt^2 - s[2, 3])*spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]) + 
    (mt*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[2]]*spAB[sp4[3], p[1], sp4[2]]*
      (4*mt^4*s[2, 3] + 4*mt^2*s[1, 2]*s[2, 3] - mt^2*s[2, 3]^2 - 
       s[1, 2]*s[2, 3]^2 + 6*mt^2*spAB[sp4[2], p[1], sp4[3]]*
        spAB[sp4[3], p[1], sp4[2]] - 2*s[1, 2]*spAB[sp4[2], p[1], sp4[3]]*
        spAB[sp4[3], p[1], sp4[2]] - 2*s[2, 3]*spAB[sp4[2], p[1], sp4[3]]*
        spAB[sp4[3], p[1], sp4[2]]))/(2*(4*mt^2 - s[2, 3])*
      spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]^2) - 
    (mt*spA[sp4e[1], sp4e[4]]*(16*mt^4*s[1, 2]*s[2, 3] - 
       8*mt^2*s[1, 2]*s[2, 3]^2 + s[1, 2]*s[2, 3]^3 + 
       8*mt^2*s[1, 2]*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]] - 
       2*s[1, 2]*s[2, 3]*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], 
         sp4[2]] - 2*spAB[sp4[2], p[1], sp4[3]]^2*spAB[sp4[3], p[1], sp4[2]]^
         2))/(2*(4*mt^2 - s[2, 3])*spAB[sp4[2], p[1], sp4[3]]^2) - 
    (mt*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[3]]*(16*mt^6*s[2, 3] - 
       16*mt^4*s[1, 2]*s[2, 3] - 8*mt^4*s[2, 3]^2 + 
       8*mt^2*s[1, 2]*s[2, 3]^2 + mt^2*s[2, 3]^3 - s[1, 2]*s[2, 3]^3 - 
       8*mt^4*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]] + 
       8*mt^2*s[1, 2]*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]] + 
       10*mt^2*s[2, 3]*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], 
         sp4[2]] - 2*s[1, 2]*s[2, 3]*spAB[sp4[2], p[1], sp4[3]]*
        spAB[sp4[3], p[1], sp4[2]] - 2*s[2, 3]^2*spAB[sp4[2], p[1], sp4[3]]*
        spAB[sp4[3], p[1], sp4[2]] + 4*spAB[sp4[2], p[1], sp4[3]]^2*
        spAB[sp4[3], p[1], sp4[2]]^2))/(2*(4*mt^2 - s[2, 3])*
      spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]^2) + 
    (-2 + Ds)*(-(mt*(2*mt^4 - 2*mt^2*s[1, 2] + 2*mt^2*s[2, 3] - 
          s[1, 2]*s[2, 3] - s[2, 3]^2)*spA[sp4e[1], sp4[3]]*
         spA[sp4e[4], sp4[3]]*spAB[sp4[3], p[1], sp4[2]])/
       (2*(4*mt^2 - s[2, 3])^2*spA[sp4[2], sp4[3]]) + 
      (mt*(2*mt^2 + s[2, 3])*spA[sp4e[1], sp4e[4]]*spAB[sp4[3], p[1], sp4[2]]^
         2)/(2*(4*mt^2 - s[2, 3])^2) + (mt*spA[sp4e[1], sp4[2]]*
        spA[sp4e[4], sp4[3]]*(16*mt^6*s[2, 3]^2 + 16*mt^4*s[1, 2]*s[2, 3]^2 - 
         8*mt^4*s[2, 3]^3 - 8*mt^2*s[1, 2]*s[2, 3]^3 + mt^2*s[2, 3]^4 + 
         s[1, 2]*s[2, 3]^4 + 24*mt^4*s[2, 3]*spAB[sp4[2], p[1], sp4[3]]*
          spAB[sp4[3], p[1], sp4[2]] - 8*mt^2*s[1, 2]*s[2, 3]*
          spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]] - 
         14*mt^2*s[2, 3]^2*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], 
           sp4[2]] + 2*s[1, 2]*s[2, 3]^2*spAB[sp4[2], p[1], sp4[3]]*
          spAB[sp4[3], p[1], sp4[2]] + 2*s[2, 3]^3*spAB[sp4[2], p[1], sp4[3]]*
          spAB[sp4[3], p[1], sp4[2]] - 8*mt^2*spAB[sp4[2], p[1], sp4[3]]^2*
          spAB[sp4[3], p[1], sp4[2]]^2 - 4*s[2, 3]*spAB[sp4[2], p[1], sp4[3]]^
           2*spAB[sp4[3], p[1], sp4[2]]^2))/(4*(4*mt^2 - s[2, 3])^2*
        spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]^2) - 
      (mt*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[2]]*
        (32*mt^12 - 64*mt^10*s[1, 2] + 32*mt^8*s[1, 2]^2 - 32*mt^10*s[2, 3] + 
         96*mt^8*s[1, 2]*s[2, 3] - 32*mt^6*s[1, 2]^2*s[2, 3] + 
         32*mt^8*s[2, 3]^2 - 64*mt^6*s[1, 2]*s[2, 3]^2 - 8*mt^6*s[2, 3]^3 + 
         16*mt^4*s[1, 2]*s[2, 3]^3 + 8*mt^2*s[1, 2]^2*s[2, 3]^3 + 
         2*mt^2*s[1, 2]*s[2, 3]^4 - 2*s[1, 2]^2*s[2, 3]^4 - 
         s[1, 2]*s[2, 3]^5 + 32*mt^8*spAB[sp4[2], p[1], sp4[3]]*
          spAB[sp4[3], p[1], sp4[2]] - 16*mt^6*s[2, 3]*spAB[sp4[2], p[1], 
           sp4[3]]*spAB[sp4[3], p[1], sp4[2]] - 16*mt^4*s[1, 2]*s[2, 3]*
          spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]] + 
         4*mt^4*s[2, 3]^2*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], 
           sp4[2]] + 4*mt^2*s[1, 2]*s[2, 3]^2*spAB[sp4[2], p[1], sp4[3]]*
          spAB[sp4[3], p[1], sp4[2]] + 2*mt^2*s[2, 3]^3*spAB[sp4[2], p[1], 
           sp4[3]]*spAB[sp4[3], p[1], sp4[2]] - s[2, 3]^4*
          spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]] - 
         4*mt^4*spAB[sp4[2], p[1], sp4[3]]^2*spAB[sp4[3], p[1], sp4[2]]^2 + 
         4*mt^2*s[1, 2]*spAB[sp4[2], p[1], sp4[3]]^2*
          spAB[sp4[3], p[1], sp4[2]]^2 - 4*mt^2*s[2, 3]*
          spAB[sp4[2], p[1], sp4[3]]^2*spAB[sp4[3], p[1], sp4[2]]^2 + 
         2*s[1, 2]*s[2, 3]*spAB[sp4[2], p[1], sp4[3]]^2*
          spAB[sp4[3], p[1], sp4[2]]^2 + 2*s[2, 3]^2*
          spAB[sp4[2], p[1], sp4[3]]^2*spAB[sp4[3], p[1], sp4[2]]^2))/
       (4*(4*mt^2 - s[2, 3])^2*spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]^
         3))))/(spA[sp4e[1], sp4f[1]]*spA[sp4e[4], sp4f[4]])


==> anc/refRight1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(((-2 + Ds)*mt*F1[mt^2]*s[2, 3]*spA[sp4e[1], sp4e[4]])/
   (4*(mt^2 - s[1, 2])*spA[sp4[2], sp4[3]]^2) + 
  ((-2 + Ds)*mt^3*I2[25]*s[2, 3]*spA[sp4e[1], sp4e[4]])/
   (4*(mt^2 - s[1, 2])*spA[sp4[2], sp4[3]]^2) + 
  (-2 + Ds)*I3["mu2", "Right", "013"]*
   ((mt*s[2, 3]*spA[sp4e[1], sp4e[4]])/(2*spA[sp4[2], sp4[3]]^2) - 
    (mt*s[2, 3]*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[3]])/
     spA[sp4[2], sp4[3]]^3 + (mt*(2*mt^2 - 2*s[1, 2] - s[2, 3])*s[2, 3]*
      spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[2]])/(4*spA[sp4[2], sp4[3]]^3*
      spAB[sp4[2], p[1], sp4[3]]) - (mt*(2*mt^2 - 2*s[1, 2] - s[2, 3])*
      s[2, 3]*spA[sp4e[1], sp4[3]]*spA[sp4e[4], sp4[3]])/
     (4*spA[sp4[2], sp4[3]]^3*spAB[sp4[3], p[1], sp4[2]])) + 
  I3["Right", "013"]*((mt^3*s[2, 3]*spA[sp4e[1], sp4e[4]])/
     spA[sp4[2], sp4[3]]^2 - (2*mt^3*s[2, 3]*spA[sp4e[1], sp4[2]]*
      spA[sp4e[4], sp4[3]])/spA[sp4[2], sp4[3]]^3 + 
    (mt^3*(2*mt^2 - 2*s[1, 2] - s[2, 3])*s[2, 3]*spA[sp4e[1], sp4[2]]*
      spA[sp4e[4], sp4[2]])/(2*spA[sp4[2], sp4[3]]^3*
      spAB[sp4[2], p[1], sp4[3]]) - (mt^3*(2*mt^2 - 2*s[1, 2] - s[2, 3])*
      s[2, 3]*spA[sp4e[1], sp4[3]]*spA[sp4e[4], sp4[3]])/
     (2*spA[sp4[2], sp4[3]]^3*spAB[sp4[3], p[1], sp4[2]])) + 
  I4["Right", "0123"]*(-((mt^3*(mt^2 + s[1, 2] - s[2, 3])*s[2, 3]*
       spA[sp4e[1], sp4e[4]])/spA[sp4[2], sp4[3]]^2) - 
    (2*mt^3*(mt^2 - s[1, 2])*s[2, 3]*spA[sp4e[1], sp4[2]]*
      spA[sp4e[4], sp4[3]])/spA[sp4[2], sp4[3]]^3 + 
    (mt^3*(mt^2 - s[1, 2])*(2*mt^2 - 2*s[1, 2] - s[2, 3])*s[2, 3]*
      spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[2]])/(2*spA[sp4[2], sp4[3]]^3*
      spAB[sp4[2], p[1], sp4[3]]) - 
    (mt^3*(mt^2 - s[1, 2])*(2*mt^2 - 2*s[1, 2] - s[2, 3])*s[2, 3]*
      spA[sp4e[1], sp4[3]]*spA[sp4e[4], sp4[3]])/(2*spA[sp4[2], sp4[3]]^3*
      spAB[sp4[3], p[1], sp4[2]])) + (-2 + Ds)*I3["mu2", "Right", "123"]*
   (-(mt*s[2, 3]*spA[sp4e[1], sp4e[4]])/(2*spA[sp4[2], sp4[3]]^2) + 
    (mt*s[2, 3]^2*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[2]])/
     (4*spA[sp4[2], sp4[3]]^3*spAB[sp4[2], p[1], sp4[3]]) - 
    (mt*s[2, 3]^2*spA[sp4e[1], sp4[3]]*spA[sp4e[4], sp4[3]])/
     (4*spA[sp4[2], sp4[3]]^3*spAB[sp4[3], p[1], sp4[2]])) + 
  F2["Right", "02"]*((mt^3*(mt^2 + s[1, 2])*s[2, 3]*spA[sp4e[1], sp4e[4]])/
     ((mt^2 - s[1, 2])^2*spA[sp4[2], sp4[3]]^2) - 
    (2*mt^3*s[2, 3]*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[3]])/
     ((mt^2 - s[1, 2])*spA[sp4[2], sp4[3]]^3) + 
    (mt^3*s[2, 3]*spA[sp4e[1], sp4[3]]*spA[sp4e[4], sp4[3]]*
      spAB[sp4[2], p[1], sp4[3]])/((mt^2 - s[1, 2])^2*
      spA[sp4[2], sp4[3]]^3) - (mt^3*s[2, 3]*spA[sp4e[1], sp4[2]]*
      spA[sp4e[4], sp4[2]]*spAB[sp4[3], p[1], sp4[2]])/
     ((mt^2 - s[1, 2])^2*spA[sp4[2], sp4[3]]^3)) + 
  I3["Right", "123"]*(-((mt*(mt^2 - s[1, 2])*s[2, 3]*spA[sp4e[1], sp4e[4]])/
      spA[sp4[2], sp4[3]]^2) + (mt*(2*mt^2 - 2*s[1, 2] - s[2, 3])*s[2, 3]*
      spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[3]])/spA[sp4[2], sp4[3]]^3 + 
    (-2 + Ds)*(-(mt*s[1, 2]*s[2, 3]*spA[sp4e[1], sp4e[4]])/
       (2*spA[sp4[2], sp4[3]]^2) - (mt*(2*mt^2 - 2*s[1, 2] - s[2, 3])*s[2, 3]*
        spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[3]])/
       (2*spA[sp4[2], sp4[3]]^3) + (mt*s[2, 3]*spA[sp4e[1], sp4[3]]*
        spA[sp4e[4], sp4[3]]*spAB[sp4[2], p[1], sp4[3]])/
       (2*spA[sp4[2], sp4[3]]^3) - (mt*s[2, 3]*spA[sp4e[1], sp4[2]]*
        spA[sp4e[4], sp4[2]]*spAB[sp4[3], p[1], sp4[2]])/
       (2*spA[sp4[2], sp4[3]]^3)) + (mt*s[2, 3]*spA[sp4e[1], sp4[2]]*
      spA[sp4e[4], sp4[2]]*(mt^2*s[2, 3] + 2*spAB[sp4[2], p[1], sp4[3]]*
        spAB[sp4[3], p[1], sp4[2]]))/(2*spA[sp4[2], sp4[3]]^3*
      spAB[sp4[2], p[1], sp4[3]]) - (mt*s[2, 3]*spA[sp4e[1], sp4[3]]*
      spA[sp4e[4], sp4[3]]*(mt^2*s[2, 3] + 2*spAB[sp4[2], p[1], sp4[3]]*
        spAB[sp4[3], p[1], sp4[2]]))/(2*spA[sp4[2], sp4[3]]^3*
      spAB[sp4[3], p[1], sp4[2]])) + (-2 + Ds)*I3["mu2", "Right", "012"]*
   (-(mt*s[2, 3]*spA[sp4e[1], sp4e[4]])/(2*spA[sp4[2], sp4[3]]^2) + 
    (mt*s[2, 3]*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[3]])/
     spA[sp4[2], sp4[3]]^3 + (mt*(mt^2 - s[1, 2])*s[2, 3]*
      spA[sp4e[1], sp4[3]]*spA[sp4e[4], sp4[3]])/(4*spA[sp4[2], sp4[3]]^3*
      spAB[sp4[3], p[1], sp4[2]]) + (mt*s[2, 3]*spA[sp4e[1], sp4[2]]*
      spA[sp4e[4], sp4[2]]*(s[1, 2]*s[2, 3] + 3*spAB[sp4[2], p[1], sp4[3]]*
        spAB[sp4[3], p[1], sp4[2]]))/(4*(mt^2 - s[1, 2])*
      spA[sp4[2], sp4[3]]^3*spAB[sp4[2], p[1], sp4[3]])) + 
  I3["Right", "012"]*(-((mt^3*s[2, 3]*spA[sp4e[1], sp4e[4]])/
      spA[sp4[2], sp4[3]]^2) + (2*mt^3*s[2, 3]*spA[sp4e[1], sp4[2]]*
      spA[sp4e[4], sp4[3]])/spA[sp4[2], sp4[3]]^3 + 
    (mt^3*(mt^2 - s[1, 2])*s[2, 3]*spA[sp4e[1], sp4[3]]*spA[sp4e[4], sp4[3]])/
     (2*spA[sp4[2], sp4[3]]^3*spAB[sp4[3], p[1], sp4[2]]) + 
    (mt^3*s[2, 3]*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[2]]*
      (s[1, 2]*s[2, 3] + 3*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], 
         sp4[2]]))/(2*(mt^2 - s[1, 2])*spA[sp4[2], sp4[3]]^3*
      spAB[sp4[2], p[1], sp4[3]])) + (-2 + Ds)*I3["mu2", "Right", "023"]*
   (-(mt*s[2, 3]*spA[sp4e[1], sp4e[4]])/(2*spA[sp4[2], sp4[3]]^2) + 
    (mt*s[2, 3]*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[3]])/
     spA[sp4[2], sp4[3]]^3 - (mt*(mt^2 - s[1, 2])*s[2, 3]*
      spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[2]])/(4*spA[sp4[2], sp4[3]]^3*
      spAB[sp4[2], p[1], sp4[3]]) - (mt*s[2, 3]*spA[sp4e[1], sp4[3]]*
      spA[sp4e[4], sp4[3]]*(s[1, 2]*s[2, 3] + 3*spAB[sp4[2], p[1], sp4[3]]*
        spAB[sp4[3], p[1], sp4[2]]))/(4*(mt^2 - s[1, 2])*
      spA[sp4[2], sp4[3]]^3*spAB[sp4[3], p[1], sp4[2]])) + 
  I3["Right", "023"]*(-((mt^3*s[2, 3]*spA[sp4e[1], sp4e[4]])/
      spA[sp4[2], sp4[3]]^2) + (2*mt^3*s[2, 3]*spA[sp4e[1], sp4[2]]*
      spA[sp4e[4], sp4[3]])/spA[sp4[2], sp4[3]]^3 - 
    (mt^3*(mt^2 - s[1, 2])*s[2, 3]*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[2]])/
     (2*spA[sp4[2], sp4[3]]^3*spAB[sp4[2], p[1], sp4[3]]) - 
    (mt^3*s[2, 3]*spA[sp4e[1], sp4[3]]*spA[sp4e[4], sp4[3]]*
      (s[1, 2]*s[2, 3] + 3*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], 
         sp4[2]]))/(2*(mt^2 - s[1, 2])*spA[sp4[2], sp4[3]]^3*
      spAB[sp4[3], p[1], sp4[2]])) + I4["mu2", "Right", "0123"]*
   (-((mt*(3*mt^2 - s[1, 2])*s[2, 3]*spA[sp4e[1], sp4e[4]])/
      spA[sp4[2], sp4[3]]^2) + (mt*(2*mt^2 - 2*s[1, 2] - s[2, 3])*s[2, 3]*
      spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[3]])/spA[sp4[2], sp4[3]]^3 - 
    (mt*s[2, 3]*spA[sp4e[1], sp4[3]]*spA[sp4e[4], sp4[3]]*
      spAB[sp4[2], p[1], sp4[3]])/spA[sp4[2], sp4[3]]^3 + 
    (mt*s[2, 3]*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[2]]*
      spAB[sp4[3], p[1], sp4[2]])/spA[sp4[2], sp4[3]]^3 + 
    (-2 + Ds)*((mt*(mt^2 - s[1, 2])*s[2, 3]*spA[sp4e[1], sp4e[4]])/
       spA[sp4[2], sp4[3]]^2 - (mt*(4*mt^2 - 4*s[1, 2] - s[2, 3])*s[2, 3]*
        spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[3]])/
       (2*spA[sp4[2], sp4[3]]^3) - (mt*s[2, 3]*spA[sp4e[1], sp4[2]]*
        spA[sp4e[4], sp4[2]]*(mt^2*s[2, 3] + s[1, 2]*s[2, 3] + 
         4*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]]))/
       (4*spA[sp4[2], sp4[3]]^3*spAB[sp4[2], p[1], sp4[3]]) + 
      (mt*s[2, 3]*spA[sp4e[1], sp4[3]]*spA[sp4e[4], sp4[3]]*
        (mt^2*s[2, 3] + s[1, 2]*s[2, 3] + 4*spAB[sp4[2], p[1], sp4[3]]*
          spAB[sp4[3], p[1], sp4[2]]))/(4*spA[sp4[2], sp4[3]]^3*
        spAB[sp4[3], p[1], sp4[2]]))))/(spA[sp4e[1], sp4f[1]]*
  spA[sp4e[4], sp4f[4]])


==> anc/refRight2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((-2 + Ds)*I3["mu2", "Right", "012"]*
   ((mt*(mt^2 - s[1, 2])*spA[sp4e[1], sp4[3]]*spA[sp4e[4], sp4[3]])/
     (4*spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]) + 
    (mt*(mt^2 - s[1, 2])*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[2]]*
      spAB[sp4[3], p[1], sp4[2]])/(4*spA[sp4[2], sp4[3]]*
      spAB[sp4[2], p[1], sp4[3]]^2)) + (-2 + Ds)*I3["mu2", "Right", "023"]*
   ((mt*(mt^2 - s[1, 2])*spA[sp4e[1], sp4[3]]*spA[sp4e[4], sp4[3]])/
     (4*spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]) + 
    (mt*(mt^2 - s[1, 2])*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[2]]*
      spAB[sp4[3], p[1], sp4[2]])/(4*spA[sp4[2], sp4[3]]*
      spAB[sp4[2], p[1], sp4[3]]^2)) + (-2 + Ds)*I3["mu2", "Right", "123"]*
   (-(mt*s[2, 3]*spA[sp4e[1], sp4[3]]*spA[sp4e[4], sp4[3]])/
     (4*spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]) - 
    (mt*s[2, 3]*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[2]]*
      spAB[sp4[3], p[1], sp4[2]])/(4*spA[sp4[2], sp4[3]]*
      spAB[sp4[2], p[1], sp4[3]]^2)) + (-2 + Ds)*I2[25]*
   (-(mt*spA[sp4e[1], sp4[3]]*spA[sp4e[4], sp4[3]]*spAB[sp4[3], p[1], 
        sp4[2]])/(4*(mt^2 - s[1, 2])*spA[sp4[2], sp4[3]]) - 
    (mt*spA[sp4e[1], sp4e[4]]*spAB[sp4[3], p[1], sp4[2]]^2)/
     (4*(mt^2 - s[1, 2])*s[2, 3])) + (-2 + Ds)*I3["mu2", "Right", "013"]*
   ((mt*spA[sp4e[1], sp4e[4]]*spAB[sp4[3], p[1], sp4[2]]^2)/
     ((4*mt^2 - s[2, 3])*s[2, 3]) - (2*mt*spA[sp4e[1], sp4[2]]*
      spA[sp4e[4], sp4[3]]*spAB[sp4[3], p[1], sp4[2]]^2)/
     ((4*mt^2 - s[2, 3])*s[2, 3]*spA[sp4[2], sp4[3]]) - 
    (mt*(2*mt^2 - 2*s[1, 2] - s[2, 3])*spA[sp4e[1], sp4[2]]*
      spA[sp4e[4], sp4[2]]*spAB[sp4[3], p[1], sp4[2]]*
      (4*mt^2*s[2, 3] - s[2, 3]^2 - 2*spAB[sp4[2], p[1], sp4[3]]*
        spAB[sp4[3], p[1], sp4[2]]))/(4*(4*mt^2 - s[2, 3])*s[2, 3]*
      spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]^2) - 
    (mt*(2*mt^2 - 2*s[1, 2] - s[2, 3])*spA[sp4e[1], sp4[3]]*
      spA[sp4e[4], sp4[3]]*(4*mt^2*s[2, 3] - s[2, 3]^2 + 
       2*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]]))/
     (4*(4*mt^2 - s[2, 3])*s[2, 3]*spA[sp4[2], sp4[3]]*
      spAB[sp4[2], p[1], sp4[3]])) + (-2 + Ds)*F1[mt^2]*
   (-((2*mt^2 + 2*s[1, 2] - s[2, 3])*spA[sp4e[1], sp4e[4]]*
       spAB[sp4[3], p[1], sp4[2]]^2)/(4*mt*(mt^2 - s[1, 2])*
      (4*mt^2 - s[2, 3])*s[2, 3]) + 
    (spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[2]]*spAB[sp4[3], p[1], sp4[2]]^2*
      (3*mt^2*s[2, 3] - s[1, 2]*s[2, 3] - s[2, 3]^2 - 
       2*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]]))/
     (4*mt*(mt^2 - s[1, 2])*(4*mt^2 - s[2, 3])*s[2, 3]*spA[sp4[2], sp4[3]]*
      spAB[sp4[2], p[1], sp4[3]]) - 
    (spA[sp4e[1], sp4[3]]*spA[sp4e[4], sp4[3]]*spAB[sp4[3], p[1], sp4[2]]*
      (2*mt^4 - 2*mt^2*s[1, 2] - 4*mt^2*s[2, 3] + s[1, 2]*s[2, 3] + 
       s[2, 3]^2 + 2*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]]))/
     (4*mt*s[1, 2]*(4*mt^2 - s[2, 3])*s[2, 3]*spA[sp4[2], sp4[3]]) - 
    (spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[3]]*spAB[sp4[3], p[1], sp4[2]]^2*
      (4*mt^4 - 4*mt^2*s[1, 2] - 4*mt^2*s[2, 3] + 4*s[1, 2]*s[2, 3] + 
       s[2, 3]^2 + 4*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]]))/
     (4*mt*(mt^2 - s[1, 2])*s[1, 2]*(4*mt^2 - s[2, 3])*s[2, 3]*
      spA[sp4[2], sp4[3]])) + I4["mu2", "Right", "0123"]*
   ((-3*mt*spA[sp4e[1], sp4[3]]*spA[sp4e[4], sp4[3]]*
      spAB[sp4[3], p[1], sp4[2]])/spA[sp4[2], sp4[3]] + 
    (mt*(mt^2 + s[1, 2])*spA[sp4e[1], sp4e[4]]*spAB[sp4[3], p[1], sp4[2]])/
     spAB[sp4[2], p[1], sp4[3]] + (mt*(2*mt^2 - 2*s[1, 2] - s[2, 3])*
      spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[3]]*spAB[sp4[3], p[1], sp4[2]])/
     (spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]) - 
    (mt*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[2]]*spAB[sp4[3], p[1], sp4[2]]^
       2)/(spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]) + 
    (-2 + Ds)*((mt*(mt^2 + s[1, 2])*s[2, 3]*spA[sp4e[1], sp4[3]]*
        spA[sp4e[4], sp4[3]])/(4*spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], 
         sp4[3]]) - (mt*(mt^2 - s[1, 2])*spA[sp4e[1], sp4e[4]]*
        spAB[sp4[3], p[1], sp4[2]])/(2*spAB[sp4[2], p[1], sp4[3]]) + 
      (mt*(mt^2 - s[1, 2])*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[3]]*
        spAB[sp4[3], p[1], sp4[2]])/(spA[sp4[2], sp4[3]]*
        spAB[sp4[2], p[1], sp4[3]]) + (mt*spA[sp4e[1], sp4[2]]*
        spA[sp4e[4], sp4[2]]*spAB[sp4[3], p[1], sp4[2]]*
        (3*mt^2*s[2, 3] + 3*s[1, 2]*s[2, 3] + 4*spAB[sp4[2], p[1], sp4[3]]*
          spAB[sp4[3], p[1], sp4[2]]))/(4*spA[sp4[2], sp4[3]]*
        spAB[sp4[2], p[1], sp4[3]]^2))) + I3["Right", "013"]*
   ((mt*spA[sp4e[1], sp4[3]]*spA[sp4e[4], sp4[3]]*(8*mt^4 - 8*mt^2*s[1, 2] - 
       5*mt^2*s[2, 3] + 3*s[1, 2]*s[2, 3] + s[2, 3]^2 - 
       spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]]))/
     (2*spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]) + 
    (mt*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[2]]*spAB[sp4[3], p[1], sp4[2]]*
      (4*mt^4 - 4*mt^2*s[1, 2] - mt^2*s[2, 3] + s[1, 2]*s[2, 3] + 
       spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]]))/
     (2*spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]^2) + 
    (mt*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[3]]*(4*mt^4*s[2, 3] + 
       4*mt^2*s[1, 2]*s[2, 3] - mt^2*s[2, 3]^2 - s[1, 2]*s[2, 3]^2 + 
       2*mt^2*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]] - 
       2*s[1, 2]*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]] - 
       s[2, 3]*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]]))/
     (2*spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]^2) - 
    (mt*spA[sp4e[1], sp4e[4]]*(8*mt^6*s[2, 3] - 8*mt^4*s[1, 2]*s[2, 3] - 
       2*mt^4*s[2, 3]^2 + 6*mt^2*s[1, 2]*s[2, 3]^2 - s[1, 2]*s[2, 3]^3 - 
       4*mt^4*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]] + 
       4*mt^2*s[1, 2]*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]] + 
       7*mt^2*s[2, 3]*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]] - 
       3*s[1, 2]*s[2, 3]*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], 
         sp4[2]] - 2*s[2, 3]^2*spAB[sp4[2], p[1], sp4[3]]*
        spAB[sp4[3], p[1], sp4[2]]))/(2*s[2, 3]*spAB[sp4[2], p[1], sp4[3]]^
       2) + (-2 + Ds)*((mt*(mt^2 - s[1, 2])*(mt^2 + s[1, 2])*
        spA[sp4e[1], sp4[3]]*spA[sp4e[4], sp4[3]])/(4*spA[sp4[2], sp4[3]]*
        spAB[sp4[2], p[1], sp4[3]]) + (mt*(mt^2 - s[1, 2])*
        spA[sp4e[1], sp4e[4]]*(4*mt^4 - 4*mt^2*s[1, 2] - mt^2*s[2, 3] + 
         s[1, 2]*s[2, 3] + spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], 
           sp4[2]]))/(4*spAB[sp4[2], p[1], sp4[3]]^2) - 
      (mt*(mt^2 - s[1, 2])*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[3]]*
        (4*mt^4 - 4*mt^2*s[1, 2] - mt^2*s[2, 3] + s[1, 2]*s[2, 3] + 
         spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]]))/
       (2*spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]^2) - 
      (mt*(mt^2 - s[1, 2])*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[2]]*
        (4*mt^4*s[2, 3] + 4*mt^2*s[1, 2]*s[2, 3] - mt^2*s[2, 3]^2 - 
         s[1, 2]*s[2, 3]^2 + 5*mt^2*spAB[sp4[2], p[1], sp4[3]]*
          spAB[sp4[3], p[1], sp4[2]] + s[1, 2]*spAB[sp4[2], p[1], sp4[3]]*
          spAB[sp4[3], p[1], sp4[2]] - s[2, 3]*spAB[sp4[2], p[1], sp4[3]]*
          spAB[sp4[3], p[1], sp4[2]]))/(4*spA[sp4[2], sp4[3]]*
        spAB[sp4[2], p[1], sp4[3]]^3))) + I4["Right", "0123"]*
   ((mt*(mt^2 - s[1, 2])*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[2]]*
      spAB[sp4[3], p[1], sp4[2]]*(4*mt^4 - 4*mt^2*s[1, 2] - mt^2*s[2, 3] + 
       s[1, 2]*s[2, 3] + spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], 
         sp4[2]]))/(2*spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]^2) + 
    (mt*(mt^2 + s[1, 2])*spA[sp4e[1], sp4e[4]]*(4*mt^2*s[1, 2]*s[2, 3] - 
       s[1, 2]*s[2, 3]^2 + 3*mt^2*spAB[sp4[2], p[1], sp4[3]]*
        spAB[sp4[3], p[1], sp4[2]] - s[1, 2]*spAB[sp4[2], p[1], sp4[3]]*
        spAB[sp4[3], p[1], sp4[2]]))/(2*spAB[sp4[2], p[1], sp4[3]]^2) + 
    (mt*(mt^2 - s[1, 2])*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[3]]*
      (4*mt^4*s[2, 3] + 4*mt^2*s[1, 2]*s[2, 3] - mt^2*s[2, 3]^2 - 
       s[1, 2]*s[2, 3]^2 + 2*mt^2*spAB[sp4[2], p[1], sp4[3]]*
        spAB[sp4[3], p[1], sp4[2]] - 2*s[1, 2]*spAB[sp4[2], p[1], sp4[3]]*
        spAB[sp4[3], p[1], sp4[2]] - s[2, 3]*spAB[sp4[2], p[1], sp4[3]]*
        spAB[sp4[3], p[1], sp4[2]]))/(2*spA[sp4[2], sp4[3]]*
      spAB[sp4[2], p[1], sp4[3]]^2) - 
    (mt*spA[sp4e[1], sp4[3]]*spA[sp4e[4], sp4[3]]*(2*mt^4*s[2, 3] + 
       6*mt^2*s[1, 2]*s[2, 3] - mt^2*s[2, 3]^2 - 2*s[1, 2]*s[2, 3]^2 + 
       5*mt^2*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]] - 
       s[1, 2]*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]] - 
       s[2, 3]*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]]))/
     (2*spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]) + 
    (-2 + Ds)*((mt*(mt^2 - s[1, 2])^2*(mt^2 + s[1, 2])*spA[sp4e[1], sp4[3]]*
        spA[sp4e[4], sp4[3]])/(4*spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], 
         sp4[3]]) + (mt*(mt^2 - s[1, 2])^2*spA[sp4e[1], sp4e[4]]*
        (4*mt^4 - 4*mt^2*s[1, 2] - mt^2*s[2, 3] + s[1, 2]*s[2, 3] + 
         spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]]))/
       (4*spAB[sp4[2], p[1], sp4[3]]^2) - 
      (mt*(mt^2 - s[1, 2])^2*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[3]]*
        (4*mt^4 - 4*mt^2*s[1, 2] - mt^2*s[2, 3] + s[1, 2]*s[2, 3] + 
         spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]]))/
       (2*spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]^2) - 
      (mt*(mt^2 - s[1, 2])^2*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[2]]*
        (4*mt^4*s[2, 3] + 4*mt^2*s[1, 2]*s[2, 3] - mt^2*s[2, 3]^2 - 
         s[1, 2]*s[2, 3]^2 + 5*mt^2*spAB[sp4[2], p[1], sp4[3]]*
          spAB[sp4[3], p[1], sp4[2]] + s[1, 2]*spAB[sp4[2], p[1], sp4[3]]*
          spAB[sp4[3], p[1], sp4[2]] - s[2, 3]*spAB[sp4[2], p[1], sp4[3]]*
          spAB[sp4[3], p[1], sp4[2]]))/(4*spA[sp4[2], sp4[3]]*
        spAB[sp4[2], p[1], sp4[3]]^3))) + F2["Right", "13"]*
   (-((mt*(2*mt^2 - 2*s[1, 2] - s[2, 3])*spA[sp4e[1], sp4[3]]*
       spA[sp4e[4], sp4[3]]*spAB[sp4[3], p[1], sp4[2]])/
      ((4*mt^2 - s[2, 3])*s[2, 3]*spA[sp4[2], sp4[3]])) + 
    (mt*(2*mt^2 - 2*s[1, 2] - s[2, 3])*spA[sp4e[1], sp4[2]]*
      spA[sp4e[4], sp4[2]]*spAB[sp4[3], p[1], sp4[2]]^2)/
     ((4*mt^2 - s[2, 3])*s[2, 3]*spA[sp4[2], sp4[3]]*
      spAB[sp4[2], p[1], sp4[3]]) + (mt*spA[sp4e[1], sp4[2]]*
      spA[sp4e[4], sp4[3]]*spAB[sp4[3], p[1], sp4[2]]*
      (4*mt^2*s[2, 3] - s[2, 3]^2 - 4*spAB[sp4[2], p[1], sp4[3]]*
        spAB[sp4[3], p[1], sp4[2]]))/((4*mt^2 - s[2, 3])*s[2, 3]*
      spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]) - 
    (mt*spA[sp4e[1], sp4e[4]]*spAB[sp4[3], p[1], sp4[2]]*
      (4*mt^4 - 4*mt^2*s[1, 2] - mt^2*s[2, 3] + s[1, 2]*s[2, 3] - 
       2*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]]))/
     ((4*mt^2 - s[2, 3])*s[2, 3]*spAB[sp4[2], p[1], sp4[3]]) + 
    (-2 + Ds)*((mt*(2*mt^2 - 2*s[1, 2] + s[2, 3])*spA[sp4e[1], sp4[3]]*
        spA[sp4e[4], sp4[3]]*spAB[sp4[3], p[1], sp4[2]])/
       (4*(4*mt^2 - s[2, 3])*s[2, 3]*spA[sp4[2], sp4[3]]) - 
      (mt*spA[sp4e[1], sp4e[4]]*spAB[sp4[3], p[1], sp4[2]]*
        (mt^2*s[2, 3] + s[1, 2]*s[2, 3] + spAB[sp4[2], p[1], sp4[3]]*
          spAB[sp4[3], p[1], sp4[2]]))/(2*(4*mt^2 - s[2, 3])*s[2, 3]*
        spAB[sp4[2], p[1], sp4[3]]) + (mt*spA[sp4e[1], sp4[2]]*
        spA[sp4e[4], sp4[3]]*spAB[sp4[3], p[1], sp4[2]]*
        (mt^2*s[2, 3] + s[1, 2]*s[2, 3] + spAB[sp4[2], p[1], sp4[3]]*
          spAB[sp4[3], p[1], sp4[2]]))/((4*mt^2 - s[2, 3])*s[2, 3]*
        spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]) - 
      (mt*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[2]]*spAB[sp4[3], p[1], 
         sp4[2]]*(8*mt^4*s[2, 3] - 8*mt^2*s[1, 2]*s[2, 3] - 
         2*mt^2*s[2, 3]^2 + 2*s[1, 2]*s[2, 3]^2 + 
         2*mt^2*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]] - 
         2*s[1, 2]*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]] + 
         s[2, 3]*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]]))/
       (4*(4*mt^2 - s[2, 3])*s[2, 3]*spA[sp4[2], sp4[3]]*
        spAB[sp4[2], p[1], sp4[3]]^2))) + I3["Right", "123"]*
   ((mt*spA[sp4e[1], sp4[3]]*spA[sp4e[4], sp4[3]]*(3*mt^2*s[2, 3] + 
       s[1, 2]*s[2, 3] - s[2, 3]^2 - spAB[sp4[2], p[1], sp4[3]]*
        spAB[sp4[3], p[1], sp4[2]]))/(2*spA[sp4[2], sp4[3]]*
      spAB[sp4[2], p[1], sp4[3]]) + (mt*spA[sp4e[1], sp4[2]]*
      spA[sp4e[4], sp4[2]]*spAB[sp4[3], p[1], sp4[2]]*
      (mt^2*s[2, 3] + s[1, 2]*s[2, 3] + spAB[sp4[2], p[1], sp4[3]]*
        spAB[sp4[3], p[1], sp4[2]]))/(2*spA[sp4[2], sp4[3]]*
      spAB[sp4[2], p[1], sp4[3]]^2) - 
    (mt*spA[sp4e[1], sp4e[4]]*(4*mt^2*s[1, 2]*s[2, 3] - s[1, 2]*s[2, 3]^2 + 
       mt^2*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]] - 
       s[1, 2]*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]]))/
     (2*spAB[sp4[2], p[1], sp4[3]]^2) - 
    (mt*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[3]]*(4*mt^4*s[2, 3] - 
       4*mt^2*s[1, 2]*s[2, 3] - mt^2*s[2, 3]^2 + s[1, 2]*s[2, 3]^2 - 
       2*mt^2*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]] + 
       2*s[1, 2]*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]] + 
       s[2, 3]*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]]))/
     (2*spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]^2) + 
    (-2 + Ds)*(-(mt*(mt^2 - s[1, 2])^2*spA[sp4e[1], sp4[3]]*
         spA[sp4e[4], sp4[3]])/(4*spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], 
         sp4[3]]) + (mt*(mt^2 - s[1, 2])*spA[sp4e[1], sp4e[4]]*
        (mt^2*s[2, 3] + s[1, 2]*s[2, 3] + spAB[sp4[2], p[1], sp4[3]]*
          spAB[sp4[3], p[1], sp4[2]]))/(4*spAB[sp4[2], p[1], sp4[3]]^2) - 
      (mt*(mt^2 - s[1, 2])*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[3]]*
        (mt^2*s[2, 3] + s[1, 2]*s[2, 3] + spAB[sp4[2], p[1], sp4[3]]*
          spAB[sp4[3], p[1], sp4[2]]))/(2*spA[sp4[2], sp4[3]]*
        spAB[sp4[2], p[1], sp4[3]]^2) + 
      (mt*(mt^2 - s[1, 2])*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[2]]*
        (4*mt^4*s[2, 3] - 4*mt^2*s[1, 2]*s[2, 3] - mt^2*s[2, 3]^2 + 
         s[1, 2]*s[2, 3]^2 + mt^2*spAB[sp4[2], p[1], sp4[3]]*
          spAB[sp4[3], p[1], sp4[2]] - s[1, 2]*spAB[sp4[2], p[1], sp4[3]]*
          spAB[sp4[3], p[1], sp4[2]] + s[2, 3]*spAB[sp4[2], p[1], sp4[3]]*
          spAB[sp4[3], p[1], sp4[2]]))/(4*spA[sp4[2], sp4[3]]*
        spAB[sp4[2], p[1], sp4[3]]^3))) + F2["Right", "02"]*
   (-((mt*(2*mt^2 + s[1, 2])*spA[sp4e[1], sp4[3]]*spA[sp4e[4], sp4[3]]*
       spAB[sp4[3], p[1], sp4[2]])/((mt^2 - s[1, 2])^2*
       spA[sp4[2], sp4[3]])) + (mt*s[1, 2]*(mt^2 + s[1, 2])*
      spA[sp4e[1], sp4e[4]]*spAB[sp4[3], p[1], sp4[2]])/
     ((mt^2 - s[1, 2])^2*spAB[sp4[2], p[1], sp4[3]]) + 
    (mt*(2*mt^4 - 2*mt^2*s[1, 2] + s[1, 2]*s[2, 3])*spA[sp4e[1], sp4[2]]*
      spA[sp4e[4], sp4[3]]*spAB[sp4[3], p[1], sp4[2]])/
     ((mt^2 - s[1, 2])^2*spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]) - 
    (mt*s[1, 2]*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[2]]*
      spAB[sp4[3], p[1], sp4[2]]^2)/((mt^2 - s[1, 2])^2*spA[sp4[2], sp4[3]]*
      spAB[sp4[2], p[1], sp4[3]]) + 
    (-2 + Ds)*(-(mt*s[1, 2]*spA[sp4e[1], sp4e[4]]*spAB[sp4[3], p[1], sp4[2]])/
       (2*(mt^2 - s[1, 2])*spAB[sp4[2], p[1], sp4[3]]) + 
      (mt*spA[sp4e[1], sp4[3]]*spA[sp4e[4], sp4[3]]*spAB[sp4[3], p[1], 
         sp4[2]]*(mt^4 + mt^2*s[1, 2] + 2*s[1, 2]*s[2, 3] + 
         2*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]]))/
       (4*(mt^2 - s[1, 2])^2*s[1, 2]*spA[sp4[2], sp4[3]]) + 
      (mt*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[3]]*spAB[sp4[3], p[1], 
         sp4[2]]*(4*mt^6 - 4*mt^4*s[1, 2] - 4*mt^4*s[2, 3] + 
         12*mt^2*s[1, 2]*s[2, 3] - 4*s[1, 2]*s[2, 3]^2 + 
         3*mt^2*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]] + 
         7*s[1, 2]*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]] - 
         4*s[2, 3]*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]]))/
       (4*(mt^2 - s[1, 2])^2*s[1, 2]*spA[sp4[2], sp4[3]]*
        spAB[sp4[2], p[1], sp4[3]]) - (mt*spA[sp4e[1], sp4[2]]*
        spA[sp4e[4], sp4[2]]*spAB[sp4[3], p[1], sp4[2]]*
        (2*mt^4*s[2, 3] - 6*mt^2*s[1, 2]*s[2, 3] + 2*s[1, 2]*s[2, 3]^2 - 
         mt^2*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]] - 
         5*s[1, 2]*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]] + 
         2*s[2, 3]*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]]))/
       (4*(mt^2 - s[1, 2])^2*spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]^
         2))) + I3["Right", "023"]*
   (-(mt*(mt^2 - s[1, 2])*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[2]]*
       spAB[sp4[3], p[1], sp4[2]]*(mt^2*s[2, 3] + s[1, 2]*s[2, 3] + 
        spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]]))/
     (2*s[2, 3]*spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]^2) + 
    (mt*(mt^2 - s[1, 2])*spA[sp4e[1], sp4e[4]]*(4*mt^2*s[1, 2]*s[2, 3] - 
       s[1, 2]*s[2, 3]^2 + mt^2*spAB[sp4[2], p[1], sp4[3]]*
        spAB[sp4[3], p[1], sp4[2]] - s[1, 2]*spAB[sp4[2], p[1], sp4[3]]*
        spAB[sp4[3], p[1], sp4[2]]))/(2*s[2, 3]*spAB[sp4[2], p[1], sp4[3]]^
       2) + (mt*(mt^2 - s[1, 2])*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[3]]*
      (4*mt^4*s[2, 3] - 4*mt^2*s[1, 2]*s[2, 3] - mt^2*s[2, 3]^2 + 
       s[1, 2]*s[2, 3]^2 - 2*mt^2*spAB[sp4[2], p[1], sp4[3]]*
        spAB[sp4[3], p[1], sp4[2]] + 2*s[1, 2]*spAB[sp4[2], p[1], sp4[3]]*
        spAB[sp4[3], p[1], sp4[2]] + s[2, 3]*spAB[sp4[2], p[1], sp4[3]]*
        spAB[sp4[3], p[1], sp4[2]]))/(2*s[2, 3]*spA[sp4[2], sp4[3]]*
      spAB[sp4[2], p[1], sp4[3]]^2) - 
    (mt*spA[sp4e[1], sp4[3]]*spA[sp4e[4], sp4[3]]*(mt^4*s[2, 3]^2 - 
       5*mt^2*s[1, 2]*s[2, 3]^2 + 2*s[1, 2]*s[2, 3]^3 - 
       5*mt^2*s[2, 3]*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]] + 
       2*s[2, 3]^2*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]] + 
       spAB[sp4[2], p[1], sp4[3]]^2*spAB[sp4[3], p[1], sp4[2]]^2))/
     (2*(mt^2 - s[1, 2])*s[2, 3]*spA[sp4[2], sp4[3]]*
      spAB[sp4[2], p[1], sp4[3]]) + 
    (-2 + Ds)*(-(mt*(mt^2 - s[1, 2])^2*spA[sp4e[1], sp4e[4]]*
         (mt^2*s[2, 3] + s[1, 2]*s[2, 3] + spAB[sp4[2], p[1], sp4[3]]*
           spAB[sp4[3], p[1], sp4[2]]))/(4*s[2, 3]*spAB[sp4[2], p[1], sp4[3]]^
         2) + (mt*(mt^2 - s[1, 2])^2*spA[sp4e[1], sp4[2]]*
        spA[sp4e[4], sp4[3]]*(mt^2*s[2, 3] + s[1, 2]*s[2, 3] + 
         spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]]))/
       (2*s[2, 3]*spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]^2) - 
      (mt*(mt^2 - s[1, 2])^2*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[2]]*
        (4*mt^4*s[2, 3] - 4*mt^2*s[1, 2]*s[2, 3] - mt^2*s[2, 3]^2 + 
         s[1, 2]*s[2, 3]^2 + mt^2*spAB[sp4[2], p[1], sp4[3]]*
          spAB[sp4[3], p[1], sp4[2]] - s[1, 2]*spAB[sp4[2], p[1], sp4[3]]*
          spAB[sp4[3], p[1], sp4[2]] + s[2, 3]*spAB[sp4[2], p[1], sp4[3]]*
          spAB[sp4[3], p[1], sp4[2]]))/(4*s[2, 3]*spA[sp4[2], sp4[3]]*
        spAB[sp4[2], p[1], sp4[3]]^3) - (mt*spA[sp4e[1], sp4[3]]*
        spA[sp4e[4], sp4[3]]*(mt^4*s[2, 3]^2 - 2*mt^2*s[1, 2]*s[2, 3]^2 + 
         s[1, 2]*s[2, 3]^3 + 2*mt^2*s[2, 3]*spAB[sp4[2], p[1], sp4[3]]*
          spAB[sp4[3], p[1], sp4[2]] - 2*s[1, 2]*s[2, 3]*spAB[sp4[2], p[1], 
           sp4[3]]*spAB[sp4[3], p[1], sp4[2]] + s[2, 3]^2*
          spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]] - 
         spAB[sp4[2], p[1], sp4[3]]^2*spAB[sp4[3], p[1], sp4[2]]^2))/
       (4*(mt^2 - s[1, 2])*s[2, 3]*spA[sp4[2], sp4[3]]*
        spAB[sp4[2], p[1], sp4[3]]))) + I3["Right", "012"]*
   (-(mt*spA[sp4e[1], sp4[3]]*spA[sp4e[4], sp4[3]]*(4*mt^4*s[2, 3] - 
        4*mt^2*s[1, 2]*s[2, 3] - mt^2*s[2, 3]^2 + 2*s[1, 2]*s[2, 3]^2 + 
        mt^2*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]] - 
        s[1, 2]*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]] - 
        s[2, 3]*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]]))/
     (2*s[2, 3]*spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]) + 
    (mt*spA[sp4e[1], sp4e[4]]*(4*mt^6*s[2, 3] - 4*mt^4*s[1, 2]*s[2, 3] - 
       mt^4*s[2, 3]^2 + 5*mt^2*s[1, 2]*s[2, 3]^2 - s[1, 2]*s[2, 3]^3 + 
       4*mt^2*s[2, 3]*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]] - 
       s[1, 2]*s[2, 3]*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], 
         sp4[2]] - s[2, 3]^2*spAB[sp4[2], p[1], sp4[3]]*
        spAB[sp4[3], p[1], sp4[2]] + spAB[sp4[2], p[1], sp4[3]]^2*
        spAB[sp4[3], p[1], sp4[2]]^2))/(2*s[2, 3]*spAB[sp4[2], p[1], sp4[3]]^
       2) - (mt*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[2]]*
      spAB[sp4[3], p[1], sp4[2]]*(mt^4*s[2, 3]^2 - 3*mt^2*s[1, 2]*s[2, 3]^2 + 
       s[1, 2]*s[2, 3]^3 - mt^2*s[2, 3]*spAB[sp4[2], p[1], sp4[3]]*
        spAB[sp4[3], p[1], sp4[2]] - 2*s[1, 2]*s[2, 3]*
        spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]] + 
       s[2, 3]^2*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]] + 
       spAB[sp4[2], p[1], sp4[3]]^2*spAB[sp4[3], p[1], sp4[2]]^2))/
     (2*(mt^2 - s[1, 2])*s[2, 3]*spA[sp4[2], sp4[3]]*
      spAB[sp4[2], p[1], sp4[3]]^2) + 
    (mt*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[3]]*
      (16*mt^10 - 32*mt^8*s[1, 2] + 16*mt^6*s[1, 2]^2 - 24*mt^8*s[2, 3] + 
       64*mt^6*s[1, 2]*s[2, 3] - 24*mt^4*s[1, 2]^2*s[2, 3] + 
       8*mt^6*s[2, 3]^2 - 44*mt^4*s[1, 2]*s[2, 3]^2 + 
       12*mt^2*s[1, 2]^2*s[2, 3]^2 - mt^4*s[2, 3]^3 + 
       11*mt^2*s[1, 2]*s[2, 3]^3 - 2*s[1, 2]^2*s[2, 3]^3 - 
       s[1, 2]*s[2, 3]^4 + 16*mt^6*spAB[sp4[2], p[1], sp4[3]]*
        spAB[sp4[3], p[1], sp4[2]] - 26*mt^4*s[2, 3]*spAB[sp4[2], p[1], 
         sp4[3]]*spAB[sp4[3], p[1], sp4[2]] + 2*mt^2*s[1, 2]*s[2, 3]*
        spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]] + 
       9*mt^2*s[2, 3]^2*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], 
         sp4[2]] - s[2, 3]^3*spAB[sp4[2], p[1], sp4[3]]*
        spAB[sp4[3], p[1], sp4[2]] - 2*mt^2*spAB[sp4[2], p[1], sp4[3]]^2*
        spAB[sp4[3], p[1], sp4[2]]^2 + 2*s[1, 2]*spAB[sp4[2], p[1], sp4[3]]^2*
        spAB[sp4[3], p[1], sp4[2]]^2 + 3*s[2, 3]*spAB[sp4[2], p[1], sp4[3]]^2*
        spAB[sp4[3], p[1], sp4[2]]^2))/(2*(mt^2 - s[1, 2])*s[2, 3]*
      spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]^2) + 
    (-2 + Ds)*(-(mt*spA[sp4e[1], sp4[3]]*spA[sp4e[4], sp4[3]]*
         (mt^4*s[2, 3] - mt^2*s[1, 2]*s[2, 3] + s[1, 2]*s[2, 3]^2 - 
          mt^2*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]] + 
          s[1, 2]*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]] + 
          3*s[2, 3]*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]]))/
       (4*s[2, 3]*spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]) - 
      (mt*spA[sp4e[1], sp4e[4]]*(mt^4*s[2, 3]^2 - 3*mt^2*s[1, 2]*s[2, 3]^2 + 
         s[1, 2]*s[2, 3]^3 - mt^2*s[2, 3]*spAB[sp4[2], p[1], sp4[3]]*
          spAB[sp4[3], p[1], sp4[2]] - 2*s[1, 2]*s[2, 3]*spAB[sp4[2], p[1], 
           sp4[3]]*spAB[sp4[3], p[1], sp4[2]] + s[2, 3]^2*
          spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]] + 
         spAB[sp4[2], p[1], sp4[3]]^2*spAB[sp4[3], p[1], sp4[2]]^2))/
       (4*s[2, 3]*spAB[sp4[2], p[1], sp4[3]]^2) - 
      (mt*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[3]]*
        (8*mt^10 - 16*mt^8*s[1, 2] + 8*mt^6*s[1, 2]^2 - 12*mt^8*s[2, 3] + 
         32*mt^6*s[1, 2]*s[2, 3] - 12*mt^4*s[1, 2]^2*s[2, 3] + 
         8*mt^6*s[2, 3]^2 - 26*mt^4*s[1, 2]*s[2, 3]^2 + 
         6*mt^2*s[1, 2]^2*s[2, 3]^2 - 2*mt^4*s[2, 3]^3 + 
         12*mt^2*s[1, 2]*s[2, 3]^3 - s[1, 2]^2*s[2, 3]^3 - 
         2*s[1, 2]*s[2, 3]^4 + 8*mt^6*spAB[sp4[2], p[1], sp4[3]]*
          spAB[sp4[3], p[1], sp4[2]] - 9*mt^4*s[2, 3]*spAB[sp4[2], p[1], 
           sp4[3]]*spAB[sp4[3], p[1], sp4[2]] - 3*mt^2*s[1, 2]*s[2, 3]*
          spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]] + 
         8*mt^2*s[2, 3]^2*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], 
           sp4[2]] + 3*s[1, 2]*s[2, 3]^2*spAB[sp4[2], p[1], sp4[3]]*
          spAB[sp4[3], p[1], sp4[2]] - 2*s[2, 3]^3*spAB[sp4[2], p[1], sp4[3]]*
          spAB[sp4[3], p[1], sp4[2]] - mt^2*spAB[sp4[2], p[1], sp4[3]]^2*
          spAB[sp4[3], p[1], sp4[2]]^2 + s[1, 2]*spAB[sp4[2], p[1], sp4[3]]^2*
          spAB[sp4[3], p[1], sp4[2]]^2 + 3*s[2, 3]*spAB[sp4[2], p[1], sp4[3]]^
           2*spAB[sp4[3], p[1], sp4[2]]^2))/(2*(mt^2 - s[1, 2])*s[2, 3]*
        spA[sp4[2], sp4[3]]*spAB[sp4[2], p[1], sp4[3]]^2) + 
      (mt*spA[sp4e[1], sp4[2]]*spA[sp4e[4], sp4[2]]*
        (32*mt^12 - 64*mt^10*s[1, 2] + 32*mt^8*s[1, 2]^2 - 88*mt^10*s[2, 3] + 
         208*mt^8*s[1, 2]*s[2, 3] - 88*mt^6*s[1, 2]^2*s[2, 3] + 
         84*mt^8*s[2, 3]^2 - 256*mt^6*s[1, 2]*s[2, 3]^2 + 
         84*mt^4*s[1, 2]^2*s[2, 3]^2 - 30*mt^6*s[2, 3]^3 + 
         144*mt^4*s[1, 2]*s[2, 3]^3 - 34*mt^2*s[1, 2]^2*s[2, 3]^3 + 
         4*mt^4*s[2, 3]^4 - 38*mt^2*s[1, 2]*s[2, 3]^4 + 
         5*s[1, 2]^2*s[2, 3]^4 + 4*s[1, 2]*s[2, 3]^5 + 
         32*mt^8*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]] - 
         88*mt^6*s[2, 3]*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], 
           sp4[2]] + 86*mt^4*s[2, 3]^2*spAB[sp4[2], p[1], sp4[3]]*
          spAB[sp4[3], p[1], sp4[2]] - 11*mt^2*s[1, 2]*s[2, 3]^2*
          spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], sp4[2]] - 
         30*mt^2*s[2, 3]^3*spAB[sp4[2], p[1], sp4[3]]*spAB[sp4[3], p[1], 
           sp4[2]] + 4*s[1, 2]*s[2, 3]^3*spAB[sp4[2], p[1], sp4[3]]*
          spAB[sp4[3], p[1], sp4[2]] + 4*s[2, 3]^4*spAB[sp4[2], p[1], sp4[3]]*
          spAB[sp4[3], p[1], sp4[2]] - 3*mt^2*s[2, 3]*
          spAB[sp4[2], p[1], sp4[3]]^2*spAB[sp4[3], p[1], sp4[2]]^2 - 
         3*s[1, 2]*s[2, 3]*spAB[sp4[2], p[1], sp4[3]]^2*
          spAB[sp4[3], p[1], sp4[2]]^2 + 3*s[2, 3]^2*
          spAB[sp4[2], p[1], sp4[3]]^2*spAB[sp4[3], p[1], sp4[2]]^2 + 
         spAB[sp4[2], p[1], sp4[3]]^3*spAB[sp4[3], p[1], sp4[2]]^3))/
       (4*(mt^2 - s[1, 2])*s[2, 3]*spA[sp4[2], sp4[3]]*
        spAB[sp4[2], p[1], sp4[3]]^3))))/(spA[sp4e[1], sp4f[1]]*
  spA[sp4e[4], sp4f[4]])


==> anc/ttgg_1L_example.m <==
(* ::Package:: *)

starttime=AbsoluteTime[];


SetDirectory["/Users/Francesco/gitrepos/1l6dfermions/StandaloneNB/"];
<< "SpinorHelicity.m";
<< "TreeLevelAmps.m";
<< "CutSolutions.m";
<< "IntegrandParametrisation.m";
<< "Integrals.m";


(* ::Chapter:: *)
(*One-loop ggtt massive amplitude *)


(* ::Section::Closed:: *)
(*Phase space point*)


(* ::Text:: *)
(*External momenta (all particles are outgoing)*)


p[1]={-407/4,114,-111*I,393/4,0,5}
p[2]={-9/2,9/2,-11*I/2,11/2,0,0}
p[3]={125/2,-565/8,565*I/8,-125/2,0,0}
p[4]={175/4,-383/8,367*I/8,-165/4,0,-5}



(* ::Text:: *)
(*External spinors *)


sp[1]={{
{-12,-15,-3/5,60},
{7/3,5/2,-2/15,5}
},{
{15,-12,60,3/5},
{-5/2,7/3,5,2/15}
}}
sp[2]={{
{0,0,1/10,1},
{10,10,0,0}
},{
{0,0,-1,1/10},
{10,-10,0,0}
}}
sp[3]={{
{0,0,0,1},
{-125,-565/4,0,0}
},{
{0,0,-1,0},
{-565/4,125,0,0}
}}
sp[4]={{
{-50/3,-75/4,5/6,25/4},
{36/115,15/23,12/115,-120/23}
},{
{75/4,-50/3,25/4,-5/6},
{-15/23,36/115,-120/23,-12/115}
}}


p[x_List]:= x;
sp[x_List]:= x;


(* ::Text:: *)
(*4d momenta and spinors for comparison with known result*)


sp4f[1]={{-3/5,60},{7/3,5/2}}
sp4e[1]={{-2/75,1},{-75,-375/4}}
sp4[2]={{1/10,1},{10,10}}
sp4[3]={{0,1},{-125,-565/4}}
sp4f[4]={{5/6,25/4},{36/115,15/23}}
sp4e[4]={{-1/50,1},{200,225}}


p4[1]={-407/4,114,-111*I,393/4}
p4[2]={-9/2,9/2,-11*I/2,11/2}
p4[3]={125/2,-565/8,565*I/8,-125/2}
p4[4]={175/4,-383/8,367*I/8,-165/4}


(* ::Text:: *)
(*Independent helicity configurations and prepare matrix for cut subtractions*)


helicity={{2,2,2,2,2,2},{2,2,2,1,1,2}}
SubDiagrams=SparseArray[{},helicity[[1]]]


(* ::Text:: *)
(*Reference spinor*)


REF={{{0,0,2,4},{3/2,2,0,0}},{{0,0,-4,2},{2,-(3/2),0,0}}};


(* ::Section::Closed:: *)
(*Tree level*)


(* ::Text:: *)
(*Tree level amplitude for the two independent helicity configurations*)


tree = -I*A4["6D",{sp[1],quark[1]},{sp[2],gluon},{sp[3],gluon},{sp[4],aquark[1]}] // Factor;


A0["++++"] = tree[[2,2,2,2,2,2]]
A0["++-+"] = tree[[2,2,2,1,1,2]]


(* ::Text:: *)
(*Tree-level amplitudes from arXiv:1101.5947 and 3.3-3.4*)


phase = spA[sp4e[1],sp4f[1]]*spA[sp4e[4],sp4f[4]];


A0ref["++++"] = spA[sp4e[1],sp4e[4]]*spB[sp4[2],sp4[3]]*1/spA[sp4[2],sp4[3]]*1/spA[sp4e[1],sp4f[1]]*1/spA[sp4e[4],sp4f[4]]1/spAB[sp4[2],p[1],sp4[2]]*mt^3  //.mt->5
A0ref["++-+"] = mt*spAB[sp4[3],p[1],sp4[2]]*( spA[sp4e[1],sp4e[4]]*spAB[sp4[3],p[1],sp4[2]]-spB[sp4[2],sp4[3]]*spA[sp4[3],sp4e[1]]*spA[sp4[3],sp4e[4]] )*1/spA[sp4e[1],sp4f[1]]*1/spA[sp4e[4],sp4f[4]]*1/s[p[2],p[3]]*1/spAB[sp4[2],p[1],sp4[2]] //.mt->5


(* ::Section::Closed:: *)
(*Left*)


(* ::Text:: *)
(*The left-moving cuts are illustrated in figure 5*)


(* ::Subsection::Closed:: *)
(*Box*)


(* ::Text:: *)
(*Declare integral coefficients for box*)


coeffs={c0,c1,c2,c3,c4,c5};


(* ::Subsubsection::Closed:: *)
(*Cut solutions*)


CutSolutions4[1,2,3,4, 5];
{spl0, spl1, spl2, spl3} = %[[1]];
{spl0t, spl1t, spl2t, spl3t} = %%[[2]];


(* ::Subsubsection::Closed:: *)
(*Evaluation - gluon*)


(* ::Text:: *)
(*Evaluation of amplitudes for first cut solution, summation over internal helicities*)


amp1 = A3["6D",{I*spl0,aquark[1]},{sp[1],quark[1]},{spl1,gluon}];
amp2 = A3["6D",{I*spl1,gluon},{sp[2],gluon},{spl2,gluon}];
amp3 = A3["6D",{I*spl2,gluon},{sp[3],gluon},{spl3,gluon}];
amp4 = A3["6D",{I*spl3,gluon},{sp[4],aquark[1]},{spl0,quark[1]}];

cut1 = Sum[Outer[Times,
	(-1)^(3-hel[1])*I*amp1[[3-hel[1],;;,hel[2,1],hel[2,2]]],
	(-1)^(hel[2,1])*(-1)^(hel[2,2])*(amp2[[3-hel[2,1],3-hel[2,2],;;,;;,hel[3,1],hel[3,2]]]),
	(-1)^(hel[3,1])*(-1)^(hel[3,2])*(amp3[[3-hel[3,1],3-hel[3,2],;;,;;,hel[4,1],hel[4,2]]]),
	(-1)^(hel[4,1])*(-1)^(hel[4,2])*(amp4[[3-hel[4,1],3-hel[4,2],;;,hel[1]]])],

	{hel[1],1,2},
	{hel[2,1],1,2},{hel[2,2],1,2},
	{hel[3,1],1,2},{hel[3,2],1,2},
	{hel[4,1],1,2},{hel[4,2],1,2}]//Factor;


(* ::Text:: *)
(*For second cut solution*)


amp1 = A3["6D",{I*spl0t,aquark[1]},{sp[1],quark[1]},{spl1t,gluon}];
amp2 = A3["6D",{I*spl1t,gluon},{sp[2],gluon},{spl2t,gluon}];
amp3 = A3["6D",{I*spl2t,gluon},{sp[3],gluon},{spl3t,gluon}];
amp4 = A3["6D",{I*spl3t,gluon},{sp[4],aquark[1]},{spl0t,quark[1]}];

cut2 = Sum[Outer[Times,
	(-1)^(3-hel[1])*I*amp1[[3-hel[1], ;;, hel[2,1], hel[2,2]]],
	(-1)^(hel[2,1])*(-1)^(hel[2,2])*(amp2[[3-hel[2,1], 3-hel[2,2], ;;, ;;, hel[3,1], hel[3,2]]]),
	(-1)^(hel[3,1])*(-1)^(hel[3,2])*(amp3[[3-hel[3,1], 3-hel[3,2], ;;, ;;, hel[4,1], hel[4,2]]]),
	(-1)^(hel[4,1])*(-1)^(hel[4,2])*(amp4[[3-hel[4,1], 3-hel[4,2], ;;, hel[1]]])],

	{hel[1],1,2},
	{hel[2,1],1,2},{hel[2,2],1,2},
	{hel[3,1],1,2},{hel[3,2],1,2},
	{hel[4,1],1,2},{hel[4,2],1,2}]//Factor;


(* ::Text:: *)
(*Averaging over cut solutions*)


cut=(cut1+cut2)/2//Factor;


(* ::Text:: *)
(*Solve for integral coefficients *)


integrand = delta4[spl0];

Coefficients["++++", "Left", "gluon", "0123"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[cut[[Sequence@@helicity[[1]]]]-integrand]],{tau[1]}]]],coeffs]//Flatten
Coefficients["++-+", "Left", "gluon", "0123"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[cut[[Sequence@@helicity[[2]]]]-integrand]],{tau[1]}]]],coeffs]//Flatten


(* ::Subsubsection::Closed:: *)
(*Evaluation - Scalar4*)


(* ::Text:: *)
(*Evaluation of amplitudes for first cut solution, summation over internal helicities *)


amp1 = A3["6D",{I*spl0,aquark[1]},{sp[1],quark[1]},{spl1,Scalar[4]}];
amp2 = A3["6D",{I*spl1,Scalar[4]},{sp[2],gluon},{spl2,Scalar[4]}];
amp3 = A3["6D",{I*spl2,Scalar[4]},{sp[3],gluon},{spl3,Scalar[4]}];
amp4 = A3["6D",{I*spl3,Scalar[4]},{sp[4],aquark[1]},{spl0,quark[1]}];

cut1 = Sum[Outer[Times,
	(-1)^(hel[1])*I*(amp1[[3-hel[1],;;,1]]),
	(amp2[[1,;;,;;,1]]),
	(amp3[[1,;;,;;,1]]),
	(amp4[[1,;;,hel[1]]])],
 
	{hel[1],1,2}
];


(* ::Text:: *)
(*For second cut solution*)


amp1 = A3["6D",{I*spl0t,aquark[1]},{sp[1],quark[1]},{spl1t,Scalar[4]}];
amp2 = A3["6D",{I*spl1t,Scalar[4]},{sp[2],gluon},{spl2t,Scalar[4]}];
amp3 = A3["6D",{I*spl2t,Scalar[4]},{sp[3],gluon},{spl3t,Scalar[4]}];
amp4 = A3["6D",{I*spl3t,Scalar[4]},{sp[4],aquark[1]},{spl0t,quark[1]}];

cut2 = Sum[Outer[Times,
	(-1)^(hel[1])*I*(amp1[[3-hel[1],;;,1]]),
	(amp2[[1,;;,;;,1]]),
	(amp3[[1,;;,;;,1]]),
	(amp4[[1,;;,hel[1]]])],
 
	{hel[1],1,2}
];


(* ::Text:: *)
(*Averaging over cut solutions*)


cut=(cut1+cut2)/2//Factor;


(* ::Text:: *)
(*Solve for integral coefficients *)


integrand = delta4[spl0];

Coefficients["++++", "Left", "Scalar4", "0123"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[cut[[Sequence@@helicity[[1]]]]-integrand]],{tau[1]}]]],coeffs]//Flatten
Coefficients["++-+", "Left", "Scalar4", "0123"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[cut[[Sequence@@helicity[[2]]]]-integrand]],{tau[1]}]]],coeffs]//Flatten


(* ::Subsubsection::Closed:: *)
(*Evaluation - Scalar5*)


(* ::Text:: *)
(*Evaluation of amplitudes for first cut solution, summation over internal helicities *)


amp1 = A3["6D",{I*spl0,aquark[1]},{sp[1],quark[1]},{spl1,Scalar[5]}];
amp2 = A3["6D",{I*spl1,Scalar[5]},{sp[2],gluon},{spl2,Scalar[5]}];
amp3 = A3["6D",{I*spl2,Scalar[5]},{sp[3],gluon},{spl3,Scalar[5]}];
amp4 = A3["6D",{I*spl3,Scalar[5]},{sp[4],aquark[1]},{spl0,quark[1]}];

cut1 = Sum[Outer[Times,
	(-1)^(hel[1])*I*(amp1[[3-hel[1],;;,1]]),
	(amp2[[1,;;,;;,1]]),
	(amp3[[1,;;,;;,1]]),
	(amp4[[1,;;,hel[1]]])],
 
	{hel[1],1,2}
];


(* ::Text:: *)
(*For second cut solution*)


amp1 = A3["6D",{I*spl0t,aquark[1]},{sp[1],quark[1]},{spl1t,Scalar[5]}];
amp2 = A3["6D",{I*spl1t,Scalar[5]},{sp[2],gluon},{spl2t,Scalar[5]}];
amp3 = A3["6D",{I*spl2t,Scalar[5]},{sp[3],gluon},{spl3t,Scalar[5]}];
amp4 = A3["6D",{I*spl3t,Scalar[5]},{sp[4],aquark[1]},{spl0t,quark[1]}];

cut2 = Sum[Outer[Times,
	(-1)^(hel[1])*I*(amp1[[3-hel[1],;;,1]]),
	(amp2[[1,;;,;;,1]]),
	(amp3[[1,;;,;;,1]]),
	(amp4[[1,;;,hel[1]]])],
 
	{hel[1],1,2}
];


(* ::Text:: *)
(*Averaging over cut solutions*)


cut=(cut1+cut2)/2//Factor;


(* ::Text:: *)
(*Solve for integral coefficients *)


integrand = delta4[spl0];

Coefficients["++++", "Left", "Scalar5", "0123"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[cut[[Sequence@@helicity[[1]]]]-integrand]],{tau[1]}]]],coeffs]//Flatten
Coefficients["++-+", "Left", "Scalar5", "0123"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[cut[[Sequence@@helicity[[2]]]]-integrand]],{tau[1]}]]],coeffs]//Flatten


(* ::Subsection::Closed:: *)
(*Triangle 012*)


(* ::Text:: *)
(*Declare integral coefficients for triangles*)


coeffs = {c0,c1,c2,c3,c4,c5,c6,c7,c8,c9};


(* ::Subsubsection::Closed:: *)
(*Cut solutions*)


CutSolutions3[1,2,p[3]+p[4], 5];
{spl0, spl1, spl2} = %[[1]];
{spl0t, spl1t, spl2t} = %%[[2]];


(* ::Subsubsection::Closed:: *)
(*Evaluation - gluon*)


(* ::Text:: *)
(*Evaluation of amplitudes for first cut solution, summation over internal helicities *)


amp1 = A3["6D",{I*spl0,aquark[1]},{sp[1],quark[1]},{spl1,gluon}];
amp2 = A3["6D",{I*spl1,gluon},{sp[2],gluon},{spl2,gluon}];
amp3 = A4["6D",{I*spl2,gluon},{sp[3],gluon},{sp[4],aquark[1]},{spl0,quark[1]}];

cut1 = (I)^3*Sum[Outer[Times,
	(-1)^(hel[1])*I*amp1[[3-hel[1],;;,hel[2,1],hel[2,2]]],
	(-1)^(hel[2,1])*(-1)^(hel[2,2])*(amp2[[3-hel[2,1],3-hel[2,2],;;,;;,hel[3,1],hel[3,2]]]),
	(-1)^(hel[3,1])*(-1)^(hel[3,2])*(amp3[[3-hel[3,1],3-hel[3,2],;;,;;,;;,hel[1]]])],

	{hel[1],1,2},
	{hel[2,1],1,2},{hel[2,2],1,2},
	{hel[3,1],1,2},{hel[3,2],1,2}]//Factor;


(* ::Text:: *)
(*For second cut solution*)


amp1 = A3["6D",{I*spl0t,aquark[1]},{sp[1],quark[1]},{spl1t,gluon}];
amp2 = A3["6D",{I*spl1t,gluon},{sp[2],gluon},{spl2t,gluon}];
amp3 = A4["6D",{I*spl2t,gluon},{sp[3],gluon},{sp[4],aquark[1]},{spl0t,quark[1]}];

cut2 = (I)^3*Sum[Outer[Times,
	(-1)^(hel[1])*I*amp1[[3-hel[1],;;,hel[2,1],hel[2,2]]],
	(-1)^(hel[2,1])*(-1)^(hel[2,2])*(amp2[[3-hel[2,1],3-hel[2,2],;;,;;,hel[3,1],hel[3,2]]]),
	(-1)^(hel[3,1])*(-1)^(hel[3,2])*(amp3[[3-hel[3,1],3-hel[3,2],;;,;;,;;,hel[1]]])],

	{hel[1],1,2},
	{hel[2,1],1,2},{hel[2,2],1,2},
	{hel[3,1],1,2},{hel[3,2],1,2}]//Factor;


(* ::Text:: *)
(*Averaging over cut solutions*)


cut=(cut1+cut2)/2//Factor;


(* ::Text:: *)
(*Solve for integral coefficients*)


UncutProps[0123] = MP[GetMom[spl2] - p[3], GetMom[spl2] - p[3]] //Factor; 
SubDiagrams[[Sequence@@helicity[[1]]]] = delta4[spl0]/UncutProps[0123] //.Coefficients["++++", "Left", "gluon", "0123"] //Factor;
SubDiagrams[[Sequence@@helicity[[2]]]] = delta4[spl0]/UncutProps[0123] //.Coefficients["++-+", "Left", "gluon", "0123"] //Factor;

integrand = delta3[spl0, p[1], p[3]+p[4]]//Factor;

SubtractedCut  = cut - SubDiagrams //Factor;

Coefficients["++++", "Left", "gluon", "012"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[1]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten
Coefficients["++-+", "Left", "gluon", "012"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[2]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten


(* ::Subsubsection::Closed:: *)
(*Evaluation - Scalar4*)


(* ::Text:: *)
(*Evaluation of amplitudes for first cut solution, summation over internal helicities *)


amp1 = A3["6D",{I*spl0,aquark[1]},{sp[1],quark[1]},{spl1,Scalar[4]}];
amp2 = A3["6D",{I*spl1,Scalar[4]},{sp[2],gluon},{spl2,Scalar[4]}];
amp3 = A4["6D",{I*spl2,Scalar[4]},{sp[3],gluon},{sp[4],aquark[1]},{spl0,quark[1]}];

cut1 = (-I)^3*Sum[Outer[Times,
	(-1)^(hel[1])*I*amp1[[3-hel[1],;;,1]],
    (amp2[[1,;;,;;,1]]),
    (amp3[[1,;;,;;,;;,hel[1]]])],

	{hel[1],1,2}]//Factor;


(* ::Text:: *)
(*For second cut solution*)


amp1 = A3["6D",{I*spl0t,aquark[1]},{sp[1],quark[1]},{spl1t,Scalar[4]}];
amp2 = A3["6D",{I*spl1t,Scalar[4]},{sp[2],gluon},{spl2t,Scalar[4]}];
amp3 = A4["6D",{I*spl2t,Scalar[4]},{sp[3],gluon},{sp[4],aquark[1]},{spl0t,quark[1]}];

cut2 = (-I)^3*Sum[Outer[Times,
	(-1)^(hel[1])*I*amp1[[3-hel[1],;;,1]],
    (amp2[[1,;;,;;,1]]),
    (amp3[[1,;;,;;,;;,hel[1]]])],

	{hel[1],1,2}]//Factor;


(* ::Text:: *)
(*Averaging over cut solutions*)


cut=(cut1+cut2)/2//Factor;


(* ::Text:: *)
(*Solve for integral coefficients*)


UncutProps[0123] = MP[GetMom[spl2] - p[3], GetMom[spl2] - p[3]] //Factor; 
SubDiagrams[[Sequence@@helicity[[1]]]] = delta4[spl0]/UncutProps[0123] //.Coefficients["++++", "Left", "Scalar4", "0123"] //Factor;
SubDiagrams[[Sequence@@helicity[[2]]]] = delta4[spl0]/UncutProps[0123] //.Coefficients["++-+", "Left", "Scalar4", "0123"] //Factor;

integrand = delta3[spl0, p[1], p[3]+p[4]]//Factor;

SubtractedCut  = cut - SubDiagrams //Factor;

Coefficients["++++", "Left", "Scalar4", "012"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[1]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten
Coefficients["++-+", "Left", "Scalar4", "012"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[2]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten


(* ::Subsubsection::Closed:: *)
(*Evaluation - Scalar5*)


(* ::Text:: *)
(*Evaluation of amplitudes for first cut solution, summation over internal helicities *)


amp1 = A3["6D",{I*spl0,aquark[1]},{sp[1],quark[1]},{spl1,Scalar[5]}];
amp2 = A3["6D",{I*spl1,Scalar[5]},{sp[2],gluon},{spl2,Scalar[5]}];
amp3 = A4["6D",{I*spl2,Scalar[5]},{sp[3],gluon},{sp[4],aquark[1]},{spl0,quark[1]}];

cut1 = (-I)^3*Sum[Outer[Times,
	(-1)^(hel[1])*I*amp1[[3-hel[1],;;,1]],
    (amp2[[1,;;,;;,1]]),
    (amp3[[1,;;,;;,;;,hel[1]]])],

	{hel[1],1,2}]//Factor;


(* ::Text:: *)
(*For second cut solution*)


amp1 = A3["6D",{I*spl0t,aquark[1]},{sp[1],quark[1]},{spl1t,Scalar[5]}];
amp2 = A3["6D",{I*spl1t,Scalar[5]},{sp[2],gluon},{spl2t,Scalar[5]}];
amp3 = A4["6D",{I*spl2t,Scalar[5]},{sp[3],gluon},{sp[4],aquark[1]},{spl0t,quark[1]}];

cut2 = (-I)^3*Sum[Outer[Times,
	(-1)^(hel[1])*I*amp1[[3-hel[1],;;,1]],
    (amp2[[1,;;,;;,1]]),
    (amp3[[1,;;,;;,;;,hel[1]]])],

	{hel[1],1,2}]//Factor;


(* ::Text:: *)
(*Averaging over cut solutions*)


cut=(cut1+cut2)/2//Factor;


(* ::Text:: *)
(*Solve for integral coefficients*)


UncutProps[0123] = MP[GetMom[spl2] - p[3], GetMom[spl2] - p[3]] //Factor; 
SubDiagrams[[Sequence@@helicity[[1]]]] = delta4[spl0]/UncutProps[0123] //.Coefficients["++++", "Left", "Scalar5", "0123"] //Factor;
SubDiagrams[[Sequence@@helicity[[2]]]] = delta4[spl0]/UncutProps[0123] //.Coefficients["++-+", "Left", "Scalar5", "0123"] //Factor;

integrand = delta3[spl0, p[1], p[3]+p[4]]//Factor;

SubtractedCut  = cut - SubDiagrams //Factor;

Coefficients["++++", "Left", "Scalar5", "012"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[1]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten
Coefficients["++-+", "Left", "Scalar5", "012"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[2]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten


(* ::Subsection::Closed:: *)
(*Triangle 013*)


(* ::Subsubsection::Closed:: *)
(*Cut solutions*)


CutSolutions3[1,p[2]+p[3],4, 5];
{spl0, spl1, spl3} = %[[1]];
{spl0t, spl1t, spl3t} = %%[[2]];


(* ::Subsubsection::Closed:: *)
(*Evaluation - gluon*)


(* ::Text:: *)
(*Evaluation of amplitudes for first cut solution, summation over internal helicities *)


amp1 = A3["6D",{I*spl0,aquark[1]},{sp[1],quark[1]},{spl1,gluon}];
amp2 = A4["6D",{I*spl1,gluon},{sp[2],gluon},{sp[3],gluon},{spl3,gluon}];
amp3 = A3["6D",{I*spl3,gluon},{sp[4],aquark[1]},{spl0,quark[1]}];

cut1 = (I)^3*Sum[Outer[Times,
	(-1)^(hel[1])*I*amp1[[3-hel[1],;;,hel[2,1],hel[2,2]]],
	(-1)^(hel[2,1])*(-1)^(hel[2,2])*(amp2[[3-hel[2,1],3-hel[2,2],;;,;;,;;,;;,hel[3,1],hel[3,2]]]),
	(-1)^(hel[3,1])*(-1)^(hel[3,2])*(amp3[[3-hel[3,1],3-hel[3,2],;;,hel[1]]])],

	{hel[1],1,2},
	{hel[2,1],1,2},{hel[2,2],1,2},
	{hel[3,1],1,2},{hel[3,2],1,2}]//Factor;


(* ::Text:: *)
(*For second cut solution*)


amp1 = A3["6D",{I*spl0t,aquark[1]},{sp[1],quark[1]},{spl1t,gluon}];
amp2 = A4["6D",{I*spl1t,gluon},{sp[2],gluon},{sp[3],gluon},{spl3t,gluon}];
amp3 = A3["6D",{I*spl3t,gluon},{sp[4],aquark[1]},{spl0t,quark[1]}];

cut2 = (I)^3*Sum[Outer[Times,
	(-1)^(hel[1])*I*amp1[[3-hel[1],;;,hel[2,1],hel[2,2]]],
	(-1)^(hel[2,1])*(-1)^(hel[2,2])*(amp2[[3-hel[2,1],3-hel[2,2],;;,;;,;;,;;,hel[3,1],hel[3,2]]]),
	(-1)^(hel[3,1])*(-1)^(hel[3,2])*(amp3[[3-hel[3,1],3-hel[3,2],;;,hel[1]]])],

	{hel[1],1,2},
	{hel[2,1],1,2},{hel[2,2],1,2},
	{hel[3,1],1,2},{hel[3,2],1,2}]//Factor;


(* ::Text:: *)
(*Averaging over cut solutions*)


cut=(cut1+cut2)/2//Factor;


(* ::Text:: *)
(*Solve for integral coefficients*)


UncutProps[0123] = MP[GetMom[spl1] - p[2], GetMom[spl1] - p[2]] //Factor; 
SubDiagrams[[Sequence@@helicity[[1]]]] = delta4[spl0]/UncutProps[0123] //.Coefficients["++++", "Left", "gluon", "0123"] //Factor;
SubDiagrams[[Sequence@@helicity[[2]]]] = delta4[spl0]/UncutProps[0123] //.Coefficients["++-+", "Left", "gluon", "0123"] //Factor;

integrand = delta3[spl0, p[1], p[4]];

SubtractedCut  = cut - SubDiagrams //Factor;

Coefficients["++++", "Left", "gluon", "013"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[1]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten
Coefficients["++-+", "Left", "gluon", "013"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[2]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten


(* ::Subsubsection::Closed:: *)
(*Evaluation - Scalar4*)


(* ::Text:: *)
(*Evaluation of amplitudes for first cut solution, summation over internal helicities *)


amp1 = A3["6D",{I*spl0,aquark[1]},{sp[1],quark[1]},{spl1,Scalar[4]}];
amp2 = A4["6D",{I*spl1,Scalar[4]},{sp[2],gluon},{sp[3],gluon},{spl3,Scalar[4]}];
amp3 = A3["6D",{I*spl3,Scalar[4]},{sp[4],aquark[1]},{spl0,quark[1]}];

cut1 = (-I)^3*Sum[Outer[Times,
	(-1)^(hel[1])*I*amp1[[3-hel[1],;;,1]],
	(amp2[[1,;;,;;,;;,;;,1]]),
	(amp3[[1,;;,hel[1]]])],

	{hel[1],1,2}]//Factor;


(* ::Text:: *)
(*For second cut solution*)


amp1 = A3["6D",{I*spl0t,aquark[1]},{sp[1],quark[1]},{spl1t,Scalar[4]}];
amp2 = A4["6D",{I*spl1t,Scalar[4]},{sp[2],gluon},{sp[3],gluon},{spl3t,Scalar[4]}];
amp3 = A3["6D",{I*spl3t,Scalar[4]},{sp[4],aquark[1]},{spl0t,quark[1]}];

cut2 = (-I)^3*Sum[Outer[Times,
	(-1)^(hel[1])*I*amp1[[3-hel[1],;;,1]],
	(amp2[[1,;;,;;,;;,;;,1]]),
	(amp3[[1,;;,hel[1]]])],

	{hel[1],1,2}]//Factor;


(* ::Text:: *)
(*Averaging over cut solutions*)


cut=(cut1+cut2)/2//Factor;


(* ::Text:: *)
(*Solve for integral coefficients*)


UncutProps[0123] = MP[GetMom[spl1] - p[2], GetMom[spl1] - p[2]] //Factor; 
SubDiagrams[[Sequence@@helicity[[1]]]] = delta4[spl0]/UncutProps[0123] //.Coefficients["++++", "Left", "Scalar4", "0123"] //Factor;
SubDiagrams[[Sequence@@helicity[[2]]]] = delta4[spl0]/UncutProps[0123] //.Coefficients["++-+", "Left", "Scalar4", "0123"] //Factor;

integrand = delta3[spl0, p[1], p[4]];

SubtractedCut  = cut - SubDiagrams //Factor;

Coefficients["++++", "Left", "Scalar4", "013"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[1]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten
Coefficients["++-+", "Left", "Scalar4", "013"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[2]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten


(* ::Subsubsection::Closed:: *)
(*Evaluation - Scalar5*)


(* ::Text:: *)
(*Evaluation of amplitudes for first cut solution, summation over internal helicities *)


amp1 = A3["6D",{I*spl0,aquark[1]},{sp[1],quark[1]},{spl1,Scalar[5]}];
amp2 = A4["6D",{I*spl1,Scalar[5]},{sp[2],gluon},{sp[3],gluon},{spl3,Scalar[5]}];
amp3 = A3["6D",{I*spl3,Scalar[5]},{sp[4],aquark[1]},{spl0,quark[1]}];

cut1 = (-I)^3*Sum[Outer[Times,
	(-1)^(hel[1])*I*amp1[[3-hel[1],;;,1]],
	(amp2[[1,;;,;;,;;,;;,1]]),
	(amp3[[1,;;,hel[1]]])],

	{hel[1],1,2}]//Factor;


(* ::Text:: *)
(*For second cut solution*)


amp1 = A3["6D",{I*spl0t,aquark[1]},{sp[1],quark[1]},{spl1t,Scalar[5]}];
amp2 = A4["6D",{I*spl1t,Scalar[5]},{sp[2],gluon},{sp[3],gluon},{spl3t,Scalar[5]}];
amp3 = A3["6D",{I*spl3t,Scalar[5]},{sp[4],aquark[1]},{spl0t,quark[1]}];

cut2 = (-I)^3*Sum[Outer[Times,
	(-1)^(hel[1])*I*amp1[[3-hel[1],;;,1]],
	(amp2[[1,;;,;;,;;,;;,1]]),
	(amp3[[1,;;,hel[1]]])],

	{hel[1],1,2}]//Factor;


(* ::Text:: *)
(*Averaging over cut solutions*)


cut=(cut1+cut2)/2//Factor;


(* ::Text:: *)
(*Solve for integral coefficients*)


UncutProps[0123] = MP[GetMom[spl1] - p[2], GetMom[spl1] - p[2]] //Factor; 
SubDiagrams[[Sequence@@helicity[[1]]]] = delta4[spl0]/UncutProps[0123] //.Coefficients["++++", "Left", "Scalar5", "0123"] //Factor;
SubDiagrams[[Sequence@@helicity[[2]]]] = delta4[spl0]/UncutProps[0123] //.Coefficients["++-+", "Left", "Scalar5", "0123"] //Factor;

integrand = delta3[spl0, p[1], p[4]];

SubtractedCut  = cut - SubDiagrams //Factor;

Coefficients["++++", "Left", "Scalar5", "013"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[1]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten
Coefficients["++-+", "Left", "Scalar5", "013"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[2]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten


(* ::Subsection::Closed:: *)
(*Triangle 023*)


(* ::Subsubsection::Closed:: *)
(*Cut solutions*)


CutSolutions3[p[1]+p[2],p[3],p[4], 5];
{spl0, spl2, spl3} = %[[1]];
{spl0t, spl2t, spl3t} = %%[[2]];


(* ::Subsubsection::Closed:: *)
(*Evaluation - gluon*)


(* ::Text:: *)
(*Evaluation of amplitudes for first cut solution, summation over internal helicities *)


amp1 = A4["6D",{I*spl0,aquark[1]},{sp[1],quark[1]},{sp[2],gluon},{spl2,gluon}];
amp2 = A3["6D",{I*spl2,gluon},{sp[3],gluon},{spl3,gluon}];
amp3 = A3["6D",{I*spl3,gluon},{sp[4],aquark[1]},{spl0,quark[1]}];

cut1 = (-I)^3*Sum[Outer[Times,
	(-1)^(3-hel[1])*I*amp1[[3-hel[1],;;,;;,;;,hel[2,1],hel[2,2]]],
	(-1)^(hel[2,1])*(-1)^(hel[2,2])*(amp2[[3-hel[2,1],3-hel[2,2],;;,;;,hel[3,1],hel[3,2]]]),
	(-1)^(hel[3,1])*(-1)^(hel[3,2])*(amp3[[3-hel[3,1],3-hel[3,2],;;,hel[1]]])],

	{hel[1],1,2},
	{hel[2,1],1,2},{hel[2,2],1,2},
	{hel[3,1],1,2},{hel[3,2],1,2}]//Factor;


(* ::Text:: *)
(*For second cut solution*)


amp1 = A4["6D",{I*spl0t,aquark[1]},{sp[1],quark[1]},{sp[2],gluon},{spl2t,gluon}];
amp2 = A3["6D",{I*spl2t,gluon},{sp[3],gluon},{spl3t,gluon}];
amp3 = A3["6D",{I*spl3t,gluon},{sp[4],aquark[1]},{spl0t,quark[1]}];

cut2 = (-I)^3*Sum[Outer[Times,
	(-1)^(3-hel[1])*I*amp1[[3-hel[1],;;,;;,;;,hel[2,1],hel[2,2]]],
	(-1)^(hel[2,1])*(-1)^(hel[2,2])*(amp2[[3-hel[2,1],3-hel[2,2],;;,;;,hel[3,1],hel[3,2]]]),
	(-1)^(hel[3,1])*(-1)^(hel[3,2])*(amp3[[3-hel[3,1],3-hel[3,2],;;,hel[1]]])],

	{hel[1],1,2},
	{hel[2,1],1,2},{hel[2,2],1,2},
	{hel[3,1],1,2},{hel[3,2],1,2}]//Factor;


(* ::Text:: *)
(*Averaging over cut solutions*)


cut=(cut1+cut2)/2//Factor;


(* ::Text:: *)
(*Solve for integral coefficients*)


UncutProps[0123] = MP[GetMom[spl0] - p[1], GetMom[spl0] - p[1]] //Factor; 
SubDiagrams[[Sequence@@helicity[[1]]]] = delta4[spl0]/UncutProps[0123] //.Coefficients["++++", "Left", "gluon", "0123"] //Factor;
SubDiagrams[[Sequence@@helicity[[2]]]] = delta4[spl0]/UncutProps[0123] //.Coefficients["++-+", "Left", "gluon", "0123"] //Factor;

integrand = delta3[spl0, p[3], p[4]]//Factor;

SubtractedCut  = cut - SubDiagrams //Factor;

Coefficients["++++", "Left", "gluon", "023"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[1]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten
Coefficients["++-+", "Left", "gluon", "023"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[2]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten


(* ::Subsubsection::Closed:: *)
(*Evaluation - Scalar4*)


(* ::Text:: *)
(*Evaluation of amplitudes for first cut solution, summation over internal helicities *)


amp1 = A4["6D",{I*spl0,aquark[1]},{sp[1],quark[1]},{sp[2],gluon},{spl2,Scalar[4]}];
amp2 = A3["6D",{I*spl2,Scalar[4]},{sp[3],gluon},{spl3,Scalar[4]}];
amp3 = A3["6D",{I*spl3,Scalar[4]},{sp[4],aquark[1]},{spl0,quark[1]}];

cut1 = (I)^3*Sum[Outer[Times,
	(-1)^(3-hel[1])*I*amp1[[3-hel[1],;;,;;,;;,1]],
	(amp2[[1,;;,;;,1]]),
	(amp3[[1,;;,hel[1]]])],

	{hel[1],1,2}]//Factor;


(* ::Text:: *)
(*For second cut solution*)


amp1 = A4["6D",{I*spl0t,aquark[1]},{sp[1],quark[1]},{sp[2],gluon},{spl2t,Scalar[4]}];
amp2 = A3["6D",{I*spl2t,Scalar[4]},{sp[3],gluon},{spl3t,Scalar[4]}];
amp3 = A3["6D",{I*spl3t,Scalar[4]},{sp[4],aquark[1]},{spl0t,quark[1]}];

cut2 = (I)^3*Sum[Outer[Times,
	(-1)^(3-hel[1])*I*amp1[[3-hel[1],;;,;;,;;,1]],
	(amp2[[1,;;,;;,1]]),
	(amp3[[1,;;,hel[1]]])],

	{hel[1],1,2}]//Factor;


(* ::Text:: *)
(*Averaging over cut solutions*)


cut=(cut1+cut2)/2//Factor;


(* ::Text:: *)
(*Solve for integral coefficients*)


UncutProps[0123] = MP[GetMom[spl0] - p[1], GetMom[spl0] - p[1]] //Factor; 
SubDiagrams[[Sequence@@helicity[[1]]]] = delta4[spl0]/UncutProps[0123] //.Coefficients["++++", "Left", "Scalar4", "0123"] //Factor;
SubDiagrams[[Sequence@@helicity[[2]]]] = delta4[spl0]/UncutProps[0123] //.Coefficients["++-+", "Left", "Scalar4", "0123"] //Factor;

integrand = delta3[spl0, p[3], p[4]]//Factor;

SubtractedCut  = cut - SubDiagrams //Factor;

Coefficients["++++", "Left", "Scalar4", "023"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[1]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten
Coefficients["++-+", "Left", "Scalar4", "023"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[2]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten


(* ::Subsubsection::Closed:: *)
(*Evaluation - Scalar5*)


(* ::Text:: *)
(*Evaluation of amplitudes for first cut solution, summation over internal helicities *)


amp1 = A4["6D",{I*spl0,aquark[1]},{sp[1],quark[1]},{sp[2],gluon},{spl2,Scalar[5]}];
amp2 = A3["6D",{I*spl2,Scalar[5]},{sp[3],gluon},{spl3,Scalar[5]}];
amp3 = A3["6D",{I*spl3,Scalar[5]},{sp[4],aquark[1]},{spl0,quark[1]}];

cut1 = (I)^3*Sum[Outer[Times,
	(-1)^(3-hel[1])*I*amp1[[3-hel[1],;;,;;,;;,1]],
	(amp2[[1,;;,;;,1]]),
	(amp3[[1,;;,hel[1]]])],

	{hel[1],1,2}]//Factor;


(* ::Text:: *)
(*For second cut solution*)


amp1 = A4["6D",{I*spl0t,aquark[1]},{sp[1],quark[1]},{sp[2],gluon},{spl2t,Scalar[5]}];
amp2 = A3["6D",{I*spl2t,Scalar[5]},{sp[3],gluon},{spl3t,Scalar[5]}];
amp3 = A3["6D",{I*spl3t,Scalar[5]},{sp[4],aquark[1]},{spl0t,quark[1]}];

cut2 = (I)^3*Sum[Outer[Times,
	(-1)^(3-hel[1])*I*amp1[[3-hel[1],;;,;;,;;,1]],
	(amp2[[1,;;,;;,1]]),
	(amp3[[1,;;,hel[1]]])],

	{hel[1],1,2}]//Factor;


(* ::Text:: *)
(*Averaging over cut solutions*)


cut=(cut1+cut2)/2//Factor;


(* ::Text:: *)
(*Solve for integral coefficients*)


UncutProps[0123] = MP[GetMom[spl0] - p[1], GetMom[spl0] - p[1]] //Factor; 
SubDiagrams[[Sequence@@helicity[[1]]]] = delta4[spl0]/UncutProps[0123] //.Coefficients["++++", "Left", "Scalar5", "0123"] //Factor;
SubDiagrams[[Sequence@@helicity[[2]]]] = delta4[spl0]/UncutProps[0123] //.Coefficients["++-+", "Left", "Scalar5", "0123"] //Factor;

integrand = delta3[spl0, p[3], p[4]]//Factor;

SubtractedCut  = cut - SubDiagrams //Factor;

Coefficients["++++", "Left", "Scalar5", "023"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[1]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten
Coefficients["++-+", "Left", "Scalar5", "023"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[2]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten


(* ::Subsection::Closed:: *)
(*Triangle 123*)


(* ::Subsubsection::Closed:: *)
(*Cut solutions*)


CutSolutions3[p[2],p[3],p[4]+p[1], 0];
{spl1, spl2, spl3} = %[[1]];
{spl1t, spl2t, spl3t} = %%[[2]];


(* ::Subsubsection::Closed:: *)
(*Evaluation - gluon*)


(* ::Text:: *)
(*Evaluation of amplitudes for first cut solution, summation over internal helicities *)


amp1 = A3["6D",{I*spl1,gluon},{sp[2],gluon},{spl2,gluon}];
amp2 = A3["6D",{I*spl2,gluon},{sp[3],gluon},{spl3,gluon}];
amp3 = A4["6D",{I*spl3,gluon},{sp[4],aquark[1]},{sp[1],quark[1]},{spl1,gluon}];

cut1 = (-I)^3*Sum[Outer[Times,
	(-1)^(hel[1,1])*(-1)^(hel[1,2])*amp1[[3-hel[1,1],3-hel[1,2],;;,;;,hel[2,1],hel[2,2]]],
	(-1)^(hel[2,1])*(-1)^(hel[2,2])*(amp2[[3-hel[2,1],3-hel[2,2],;;,;;,hel[3,1],hel[3,2]]]),
	(-1)^(hel[3,1])*(-1)^(hel[3,2])*(amp3[[3-hel[3,1],3-hel[3,2],;;,;;,hel[1,1],hel[1,2]]])],

	{hel[1,1],1,2},{hel[1,2],1,2},
	{hel[2,1],1,2},{hel[2,2],1,2},
	{hel[3,1],1,2},{hel[3,2],1,2}]//Factor;


(* ::Text:: *)
(*For second cut solution*)


amp1 = A3["6D",{I*spl1t,gluon},{sp[2],gluon},{spl2t,gluon}];
amp2 = A3["6D",{I*spl2t,gluon},{sp[3],gluon},{spl3t,gluon}];
amp3 = A4["6D",{I*spl3t,gluon},{sp[4],aquark[1]},{sp[1],quark[1]},{spl1t,gluon}];

cut2 = (-I)^3*Sum[Outer[Times,
	(-1)^(hel[1,1])*(-1)^(hel[1,2])*amp1[[3-hel[1,1],3-hel[1,2],;;,;;,hel[2,1],hel[2,2]]],
	(-1)^(hel[2,1])*(-1)^(hel[2,2])*(amp2[[3-hel[2,1],3-hel[2,2],;;,;;,hel[3,1],hel[3,2]]]),
	(-1)^(hel[3,1])*(-1)^(hel[3,2])*(amp3[[3-hel[3,1],3-hel[3,2],;;,;;,hel[1,1],hel[1,2]]])],

	{hel[1,1],1,2},{hel[1,2],1,2},
	{hel[2,1],1,2},{hel[2,2],1,2},
	{hel[3,1],1,2},{hel[3,2],1,2}]//Factor;


(* ::Text:: *)
(*Averaging over cut solutions*)


cut=(cut1+cut2)/2//Factor;
cut=Transpose[cut,{2,3,4,5,6,1}];


(* ::Text:: *)
(*Solve for integral coefficients*)


UncutProps[0123] = MP[GetMom[spl3] - p[4], GetMom[spl3] - p[4]] //Factor; 
SubDiagrams[[Sequence@@helicity[[1]]]] = delta4[spl1]/UncutProps[0123] //.Coefficients["++++", "Left", "gluon", "0123"] //Factor;
SubDiagrams[[Sequence@@helicity[[2]]]] = delta4[spl1]/UncutProps[0123] //.Coefficients["++-+", "Left", "gluon", "0123"] //Factor;

integrand = delta3[spl1, p[2], p[3]]//Factor;

SubtractedCut  = cut - SubDiagrams //Factor;

Coefficients["++++", "Left", "gluon", "123"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[1]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten
Coefficients["++-+", "Left", "gluon", "123"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[2]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten


(* ::Subsubsection::Closed:: *)
(*Evaluation - Scalar4*)


(* ::Text:: *)
(*Evaluation of amplitudes for first cut solution*)


amp1 = A3["6D",{I*spl1,Scalar[4]},{sp[2],gluon},{spl2,Scalar[4]}];
amp2 = A3["6D",{I*spl2,Scalar[4]},{sp[3],gluon},{spl3,Scalar[4]}];
amp3 = A4["6D",{I*spl3,Scalar[4]},{sp[4],aquark[1]},{sp[1],quark[1]},{spl1,Scalar[4]}];

cut1 = (-I)^3*Outer[Times,
    amp1[[1,;;,;;,1]],
    amp2[[1,;;,;;,1]],
    amp3[[1,;;,;;,1]]] //Factor;


(* ::Text:: *)
(*For second cut solution*)


amp1 = A3["6D",{I*spl1t,Scalar[4]},{sp[2],gluon},{spl2t,Scalar[4]}];
amp2 = A3["6D",{I*spl2t,Scalar[4]},{sp[3],gluon},{spl3t,Scalar[4]}];
amp3 = A4["6D",{I*spl3t,Scalar[4]},{sp[4],aquark[1]},{sp[1],quark[1]},{spl1t,Scalar[4]}];

cut2 = (-I)^3*Outer[Times,
    amp1[[1,;;,;;,1]],
    amp2[[1,;;,;;,1]],
    amp3[[1,;;,;;,1]]] //Factor;


(* ::Text:: *)
(*Averaging over cut solutions*)


cut=(cut1+cut2)/2//Factor;
cut=Transpose[cut,{2,3,4,5,6,1}];


(* ::Text:: *)
(*Solve for integral coefficients*)


UncutProps[0123] = MP[GetMom[spl3] - p[4], GetMom[spl3] - p[4]] //Factor; 
SubDiagrams[[Sequence@@helicity[[1]]]] = delta4[spl1]/UncutProps[0123] //.Coefficients["++++", "Left", "Scalar4", "0123"] //Factor;
SubDiagrams[[Sequence@@helicity[[2]]]] = delta4[spl1]/UncutProps[0123] //.Coefficients["++-+", "Left", "Scalar4", "0123"] //Factor;

integrand = delta3[spl1, p[2], p[3]]//Factor;

SubtractedCut  = cut - SubDiagrams //Factor;

Coefficients["++++", "Left", "Scalar4", "123"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[1]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten
Coefficients["++-+", "Left", "Scalar4", "123"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[2]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten


(* ::Subsubsection::Closed:: *)
(*Evaluation - Scalar5*)


(* ::Text:: *)
(*Evaluation of amplitudes for first cut solution*)


amp1 = A3["6D",{I*spl1,Scalar[5]},{sp[2],gluon},{spl2,Scalar[5]}];
amp2 = A3["6D",{I*spl2,Scalar[5]},{sp[3],gluon},{spl3,Scalar[5]}];
amp3 = A4["6D",{I*spl3,Scalar[5]},{sp[4],aquark[1]},{sp[1],quark[1]},{spl1,Scalar[5]}];

cut1 = (-I)^3*Outer[Times,
    amp1[[1,;;,;;,1]],
    amp2[[1,;;,;;,1]],
    amp3[[1,;;,;;,1]]] //Factor;


(* ::Text:: *)
(*For second cut solution*)


amp1 = A3["6D",{I*spl1t,Scalar[5]},{sp[2],gluon},{spl2t,Scalar[5]}];
amp2 = A3["6D",{I*spl2t,Scalar[5]},{sp[3],gluon},{spl3t,Scalar[5]}];
amp3 = A4["6D",{I*spl3t,Scalar[5]},{sp[4],aquark[1]},{sp[1],quark[1]},{spl1t,Scalar[5]}];

cut2 = (-I)^3*Outer[Times,
    amp1[[1,;;,;;,1]],
    amp2[[1,;;,;;,1]],
    amp3[[1,;;,;;,1]]] //Factor;


(* ::Text:: *)
(*Averaging over cut solutions*)


cut=(cut1+cut2)/2//Factor;
cut=Transpose[cut,{2,3,4,5,6,1}];


(* ::Text:: *)
(*Solve for integral coefficients*)


UncutProps[0123] = MP[GetMom[spl3] - p[4], GetMom[spl3] - p[4]] //Factor; 
SubDiagrams[[Sequence@@helicity[[1]]]] = delta4[spl1]/UncutProps[0123] //.Coefficients["++++", "Left", "Scalar5", "0123"] //Factor;
SubDiagrams[[Sequence@@helicity[[2]]]] = delta4[spl1]/UncutProps[0123] //.Coefficients["++-+", "Left", "Scalar5", "0123"] //Factor;

integrand = delta3[spl1, p[2], p[3]]//Factor;

SubtractedCut  = cut - SubDiagrams //Factor;

Coefficients["++++", "Left", "Scalar5", "123"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[1]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten
Coefficients["++-+", "Left", "Scalar5", "123"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[2]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten


(* ::Subsection::Closed:: *)
(*Bubble 02*)


CutSolutions2[p[1]+p[2],p[3]+p[4], 5];
{spl0, spl2} = %[[1]];
{spl0t, spl2t} = %%[[2]];


(* ::Subsubsection::Closed:: *)
(*Evaluation - gluon*)


(* ::Text:: *)
(*Evaluation of amplitudes for first cut solution, summation over internal helicities *)


amp1 = A4["6D",{I*spl0,aquark[1]},{sp[1],quark[1]},{sp[2],gluon},{spl2,gluon}];
amp2 = A4["6D",{I*spl2,gluon},{sp[3],gluon},{sp[4],aquark[1]},{spl0,quark[1]}];

cut1 = -(I)^2*Sum[Outer[Times,
	(-1)^(hel[1])*I*amp1[[3-hel[1],;;,;;,;;,hel[2,1],hel[2,2]]],
	(-1)^(hel[2,1])*(-1)^(hel[2,2])*amp2[[3-hel[2,1],3-hel[2,2],;;,;;,;;,hel[1]]]],

	{hel[1],1,2},
	{hel[2,1],1,2},{hel[2,2],1,2}]//Factor;


(* ::Text:: *)
(*For second cut solution*)


amp1 = A4["6D",{I*spl0t,aquark[1]},{sp[1],quark[1]},{sp[2],gluon},{spl2t,gluon}];
amp2 = A4["6D",{I*spl2t,gluon},{sp[3],gluon},{sp[4],aquark[1]},{spl0t,quark[1]}];

cut2 = -(I)^2*Sum[Outer[Times,
	(-1)^(hel[1])*I*amp1[[3-hel[1],;;,;;,;;,hel[2,1],hel[2,2]]],
	(-1)^(hel[2,1])*(-1)^(hel[2,2])*amp2[[3-hel[2,1],3-hel[2,2],;;,;;,;;,hel[1]]]],

	{hel[1],1,2},
	{hel[2,1],1,2},{hel[2,2],1,2}]//Factor;


(* ::Text:: *)
(*Averaging over cut solutions*)


cut=(cut1+cut2)/2//Factor;


(* ::Text:: *)
(*Solve for integral coefficients*)


UncutProps[012] = MP[GetMom[spl0] - p[1], GetMom[spl0] - p[1]] //Factor; 
UncutProps[023] = MP[GetMom[spl2] - p[3], GetMom[spl2] - p[3]] //Factor; 

SubDiagrams[[Sequence@@helicity[[1]]]] = (
	(delta4[spl0]/(UncutProps[012]*UncutProps[023]) //.Coefficients["++++", "Left", "gluon", "0123"]) +
	(delta3[spl0,p[1],p[2]]/UncutProps[012] //.Coefficients["++++", "Left", "gluon", "012"]) +
	(delta3[spl0,p[3],p[4]]/UncutProps[023] //.Coefficients["++++", "Left", "gluon", "023"]) 
)//Factor;
SubDiagrams[[Sequence@@helicity[[2]]]] = (
	(delta4[spl0]/(UncutProps[012]*UncutProps[023]) //.Coefficients["++-+", "Left", "gluon", "0123"]) +
	(delta3[spl0,p[1],p[2]]/UncutProps[012] //.Coefficients["++-+", "Left", "gluon", "012"]) +
	(delta3[spl0,p[3],p[4]]/UncutProps[023] //.Coefficients["++-+", "Left", "gluon", "023"]) 
)//Factor;

integrand = delta2[spl0, p[1]+p[2]]//Factor;

SubtractedCut  = cut - SubDiagrams //Factor;

Coefficients["++++", "Left", "gluon", "02"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[1]]]]-integrand]],{tau[1], tau[2], tau[3]}]]],coeffs]//Flatten
Coefficients["++-+", "Left", "gluon", "02"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[2]]]]-integrand]],{tau[1], tau[2], tau[3]}]]],coeffs]//Flatten


(* ::Subsubsection::Closed:: *)
(*Evaluation - Scalar4*)


(* ::Text:: *)
(*Evaluation of amplitudes for first cut solution, summation over internal helicities *)


amp1 = A4["6D",{I*spl0,aquark[1]},{sp[1],quark[1]},{sp[2],gluon},{spl2,Scalar[4]}];
amp2 = A4["6D",{I*spl2,Scalar[4]},{sp[3],gluon},{sp[4],aquark[1]},{spl0,quark[1]}];

cut1 = (I)^2*Sum[Outer[Times,
	(-1)^(hel[1])*I*amp1[[3-hel[1],;;,;;,;;,1]],
	(amp2[[1,;;,;;,;;,hel[1]]])],

	{hel[1],1,2}]//Factor;


(* ::Text:: *)
(*For second cut solution*)


amp1 = A4["6D",{I*spl0t,aquark[1]},{sp[1],quark[1]},{sp[2],gluon},{spl2t,Scalar[4]}];
amp2 = A4["6D",{I*spl2t,Scalar[4]},{sp[3],gluon},{sp[4],aquark[1]},{spl0t,quark[1]}];

cut2 = (I)^2*Sum[Outer[Times,
	(-1)^(hel[1])*I*amp1[[3-hel[1],;;,;;,;;,1]],
	(amp2[[1,;;,;;,;;,hel[1]]])],

	{hel[1],1,2}]//Factor;


(* ::Text:: *)
(*Averaging over cut solutions*)


cut=(cut1+cut2)/2//Factor;


(* ::Text:: *)
(*Solve for integral coefficients*)


UncutProps[012] = MP[GetMom[spl0] - p[1], GetMom[spl0] - p[1]] //Factor; 
UncutProps[023] = MP[GetMom[spl2] - p[3], GetMom[spl2] - p[3]] //Factor; 

SubDiagrams[[Sequence@@helicity[[1]]]] = (
	(delta4[spl0]/(UncutProps[012]*UncutProps[023]) //.Coefficients["++++", "Left", "Scalar4", "0123"]) +
	(delta3[spl0,p[1],p[2]]/UncutProps[012] //.Coefficients["++++", "Left", "Scalar4", "012"]) +
	(delta3[spl0,p[3],p[4]]/UncutProps[023] //.Coefficients["++++", "Left", "Scalar4", "023"]) 
)//Factor;
SubDiagrams[[Sequence@@helicity[[2]]]] = (
	(delta4[spl0]/(UncutProps[012]*UncutProps[023]) //.Coefficients["++-+", "Left", "Scalar4", "0123"]) +
	(delta3[spl0,p[1],p[2]]/UncutProps[012] //.Coefficients["++-+", "Left", "Scalar4", "012"]) +
	(delta3[spl0,p[3],p[4]]/UncutProps[023] //.Coefficients["++-+", "Left", "Scalar4", "023"]) 
)//Factor;

integrand = delta2[spl0, p[1]+p[2]]//Factor;

SubtractedCut  = cut - SubDiagrams //Factor;

Coefficients["++++", "Left", "Scalar4", "02"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[1]]]]-integrand]],{tau[1], tau[2], tau[3]}]]],coeffs]//Flatten
Coefficients["++-+", "Left", "Scalar4", "02"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[2]]]]-integrand]],{tau[1], tau[2], tau[3]}]]],coeffs]//Flatten


(* ::Subsubsection::Closed:: *)
(*Evaluation - Scalar5*)


(* ::Text:: *)
(*Evaluation of amplitudes for first cut solution, summation over internal helicities *)


amp1 = A4["6D",{I*spl0,aquark[1]},{sp[1],quark[1]},{sp[2],gluon},{spl2,Scalar[5]}];
amp2 = A4["6D",{I*spl2,Scalar[5]},{sp[3],gluon},{sp[4],aquark[1]},{spl0,quark[1]}];

cut1 = (I)^2*Sum[Outer[Times,
	(-1)^(hel[1])*I*amp1[[3-hel[1],;;,;;,;;,1]],
	(amp2[[1,;;,;;,;;,hel[1]]])],

	{hel[1],1,2}]//Factor;


(* ::Text:: *)
(*For second cut solution*)


amp1 = A4["6D",{I*spl0t,aquark[1]},{sp[1],quark[1]},{sp[2],gluon},{spl2t,Scalar[5]}];
amp2 = A4["6D",{I*spl2t,Scalar[5]},{sp[3],gluon},{sp[4],aquark[1]},{spl0t,quark[1]}];

cut2 = (I)^2*Sum[Outer[Times,
	(-1)^(hel[1])*I*amp1[[3-hel[1],;;,;;,;;,1]],
	(amp2[[1,;;,;;,;;,hel[1]]])],

	{hel[1],1,2}]//Factor;


(* ::Text:: *)
(*Averaging over cut solutions*)


cut=(cut1+cut2)/2//Factor;


(* ::Text:: *)
(*Solve for integral coefficients*)


UncutProps[012] = MP[GetMom[spl0] - p[1], GetMom[spl0] - p[1]] //Factor; 
UncutProps[023] = MP[GetMom[spl2] - p[3], GetMom[spl2] - p[3]] //Factor; 

SubDiagrams[[Sequence@@helicity[[1]]]] = (
	(delta4[spl0]/(UncutProps[012]*UncutProps[023]) //.Coefficients["++++", "Left", "Scalar5", "0123"]) +
	(delta3[spl0,p[1],p[2]]/UncutProps[012] //.Coefficients["++++", "Left", "Scalar5", "012"]) +
	(delta3[spl0,p[3],p[4]]/UncutProps[023] //.Coefficients["++++", "Left", "Scalar5", "023"]) 
)//Factor;
SubDiagrams[[Sequence@@helicity[[2]]]] = (
	(delta4[spl0]/(UncutProps[012]*UncutProps[023]) //.Coefficients["++-+", "Left", "Scalar5", "0123"]) +
	(delta3[spl0,p[1],p[2]]/UncutProps[012] //.Coefficients["++-+", "Left", "Scalar5", "012"]) +
	(delta3[spl0,p[3],p[4]]/UncutProps[023] //.Coefficients["++-+", "Left", "Scalar5", "023"]) 
)//Factor;

integrand = delta2[spl0, p[1]+p[2]]//Factor;

SubtractedCut  = cut - SubDiagrams //Factor;

Coefficients["++++", "Left", "Scalar5", "02"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[1]]]]-integrand]],{tau[1], tau[2], tau[3]}]]],coeffs]//Flatten
Coefficients["++-+", "Left", "Scalar5", "02"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[2]]]]-integrand]],{tau[1], tau[2], tau[3]}]]],coeffs]//Flatten


(* ::Subsection::Closed:: *)
(*Bubble 13*)


CutSolutions2[p[2]+p[3],p[4]+p[1], 0];
{spl1, spl3} = %[[1]];
{spl1t, spl3t} = %%[[2]];


(* ::Subsubsection::Closed:: *)
(*Evaluation - gluon*)


(* ::Text:: *)
(*Evaluation of amplitudes for first cut solution, summation over internal helicities *)


amp1 = A4["6D",{I*spl1,gluon},{sp[2],gluon},{sp[3],gluon},{spl3,gluon}];
amp2 = A4["6D",{I*spl3,gluon},{sp[4],aquark[1]},{sp[1],quark[1]},{spl1,gluon}];

cut1 = (I)^2*Sum[Outer[Times,
	(-1)^(hel[1,1])*(-1)^(hel[1,2])*(amp1[[3-hel[1,1],3-hel[1,2],;;,;;,;;,;;,hel[2,1],hel[2,2]]]),
	(-1)^(hel[2,1])*(-1)^(hel[2,2])*(amp2[[3-hel[2,1],3-hel[2,2],;;,;;,hel[1,1],hel[1,2]]])],

	{hel[1,1],1,2},{hel[1,2],1,2},
	{hel[2,1],1,2},{hel[2,2],1,2}]//Factor;


(* ::Text:: *)
(*For second cut solution*)


amp1 = A4["6D",{I*spl1t,gluon},{sp[2],gluon},{sp[3],gluon},{spl3t,gluon}];
amp2 = A4["6D",{I*spl3t,gluon},{sp[4],aquark[1]},{sp[1],quark[1]},{spl1t,gluon}];

cut2 = (I)^2*Sum[Outer[Times,
	(-1)^(hel[1,1])*(-1)^(hel[1,2])*(amp1[[3-hel[1,1],3-hel[1,2],;;,;;,;;,;;,hel[2,1],hel[2,2]]]),
	(-1)^(hel[2,1])*(-1)^(hel[2,2])*(amp2[[3-hel[2,1],3-hel[2,2],;;,;;,hel[1,1],hel[1,2]]])],

	{hel[1,1],1,2},{hel[1,2],1,2},
	{hel[2,1],1,2},{hel[2,2],1,2}]//Factor;


(* ::Text:: *)
(*Averaging over cut solutions*)


cut=(cut1+cut2)/2//Factor;
cut=Transpose[cut,{2,3,4,5,6,1}];


(* ::Text:: *)
(*Solve for integral coefficients*)


UncutProps[013] = MP[GetMom[spl3] - p[4], GetMom[spl3] - p[4]] //Factor; 
UncutProps[123] = MP[GetMom[spl1] - p[2], GetMom[spl1] - p[2]] //Factor; 

SubDiagrams[[Sequence@@helicity[[1]]]] = (
	(delta4[spl1]/(UncutProps[013]*UncutProps[123]) //.Coefficients["++++", "Left", "gluon", "0123"]) +
	(delta3[spl1,p[1],p[4]]/UncutProps[013] //.Coefficients["++++", "Left", "gluon", "013"]) +
	(delta3[spl1,p[2],p[3]]/UncutProps[123] //.Coefficients["++++", "Left", "gluon", "123"]) 
)//Factor;
SubDiagrams[[Sequence@@helicity[[2]]]] = (
	(delta4[spl1]/(UncutProps[013]*UncutProps[123]) //.Coefficients["++-+", "Left", "gluon", "0123"]) +
	(delta3[spl1,p[1],p[4]]/UncutProps[013] //.Coefficients["++-+", "Left", "gluon", "013"]) +
	(delta3[spl1,p[2],p[3]]/UncutProps[123] //.Coefficients["++-+", "Left", "gluon", "123"]) 
)//Factor;

integrand = delta2[spl1, p[2]+p[3]]//Factor;

SubtractedCut  = cut - SubDiagrams //Factor;

Coefficients["++++", "Left", "gluon", "13"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[1]]]]-integrand]],{tau[1], tau[2], tau[3]}]]],coeffs]//Flatten
Coefficients["++-+", "Left", "gluon", "13"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[2]]]]-integrand]],{tau[1], tau[2], tau[3]}]]],coeffs]//Flatten


(* ::Subsubsection::Closed:: *)
(*Evaluation - Scalar4*)


(* ::Text:: *)
(*Evaluation of amplitudes for first cut solution, summation over internal helicities *)


amp1 = A4["6D",{I*spl1,Scalar[4]},{sp[2],gluon},{sp[3],gluon},{spl3,Scalar[4]}];
amp2 = A4["6D",{I*spl3,Scalar[4]},{sp[4],aquark[1]},{sp[1],quark[1]},{spl1,Scalar[4]}];

cut1 = (I)^2*Outer[Times,
    amp1[[1,;;,;;,;;,;;,1]],
    amp2[[1,;;,;;,1]]] //Factor;


(* ::Text:: *)
(*For second cut solution*)


amp1 = A4["6D",{I*spl1t,Scalar[4]},{sp[2],gluon},{sp[3],gluon},{spl3t,Scalar[4]}];
amp2 = A4["6D",{I*spl3t,Scalar[4]},{sp[4],aquark[1]},{sp[1],quark[1]},{spl1t,Scalar[4]}];

cut2 = (I)^2*Outer[Times,
    amp1[[1,;;,;;,;;,;;,1]],
    amp2[[1,;;,;;,1]]] //Factor;


(* ::Text:: *)
(*Averaging over cut solutions*)


cut=(cut1+cut2)/2//Factor;
cut=Transpose[cut,{2,3,4,5,6,1}];


(* ::Text:: *)
(*Solve for integral coefficients*)


UncutProps[013] = MP[GetMom[spl3] - p[4], GetMom[spl3] - p[4]] //Factor; 
UncutProps[123] = MP[GetMom[spl1] - p[2], GetMom[spl1] - p[2]] //Factor; 

SubDiagrams[[Sequence@@helicity[[1]]]] = (
	(delta4[spl1]/(UncutProps[013]*UncutProps[123]) //.Coefficients["++++", "Left", "Scalar4", "0123"]) +
	(delta3[spl1,p[1],p[4]]/UncutProps[013] //.Coefficients["++++", "Left", "Scalar4", "013"]) +
	(delta3[spl1,p[2],p[3]]/UncutProps[123] //.Coefficients["++++", "Left", "Scalar4", "123"]) 
)//Factor;
SubDiagrams[[Sequence@@helicity[[2]]]] = (
	(delta4[spl1]/(UncutProps[013]*UncutProps[123]) //.Coefficients["++-+", "Left", "Scalar4", "0123"]) +
	(delta3[spl1,p[1],p[4]]/UncutProps[013] //.Coefficients["++-+", "Left", "Scalar4", "013"]) +
	(delta3[spl1,p[2],p[3]]/UncutProps[123] //.Coefficients["++-+", "Left", "Scalar4", "123"]) 
)//Factor;

integrand = delta2[spl1, p[2]+p[3]]//Factor;

SubtractedCut  = cut - SubDiagrams //Factor;

Coefficients["++++", "Left", "Scalar4", "13"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[1]]]]-integrand]],{tau[1], tau[2], tau[3]}]]],coeffs]//Flatten
Coefficients["++-+", "Left", "Scalar4", "13"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[2]]]]-integrand]],{tau[1], tau[2], tau[3]}]]],coeffs]//Flatten


(* ::Subsubsection::Closed:: *)
(*Evaluation - Scalar5*)


(* ::Text:: *)
(*Evaluation of amplitudes for first cut solution, summation over internal helicities *)


amp1 = A4["6D",{I*spl1,Scalar[5]},{sp[2],gluon},{sp[3],gluon},{spl3,Scalar[5]}];
amp2 = A4["6D",{I*spl3,Scalar[5]},{sp[4],aquark[1]},{sp[1],quark[1]},{spl1,Scalar[5]}];

cut1 = (I)^2*Outer[Times,
    amp1[[1,;;,;;,;;,;;,1]],
    amp2[[1,;;,;;,1]]] //Factor;


(* ::Text:: *)
(*For second cut solution*)


amp1 = A4["6D",{I*spl1t,Scalar[5]},{sp[2],gluon},{sp[3],gluon},{spl3t,Scalar[5]}];
amp2 = A4["6D",{I*spl3t,Scalar[5]},{sp[4],aquark[1]},{sp[1],quark[1]},{spl1t,Scalar[5]}];

cut2 = (I)^2*Outer[Times,
    amp1[[1,;;,;;,;;,;;,1]],
    amp2[[1,;;,;;,1]]] //Factor;


(* ::Text:: *)
(*Averaging over cut solutions*)


cut=(cut1+cut2)/2//Factor;
cut=Transpose[cut,{2,3,4,5,6,1}];


(* ::Text:: *)
(*Solve for integral coefficients*)


UncutProps[013] = MP[GetMom[spl3] - p[4], GetMom[spl3] - p[4]] //Factor; 
UncutProps[123] = MP[GetMom[spl1] - p[2], GetMom[spl1] - p[2]] //Factor; 

SubDiagrams[[Sequence@@helicity[[1]]]] = (
	(delta4[spl1]/(UncutProps[013]*UncutProps[123]) //.Coefficients["++++", "Left", "Scalar5", "0123"]) +
	(delta3[spl1,p[1],p[4]]/UncutProps[013] //.Coefficients["++++", "Left", "Scalar5", "013"]) +
	(delta3[spl1,p[2],p[3]]/UncutProps[123] //.Coefficients["++++", "Left", "Scalar5", "123"]) 
)//Factor;
SubDiagrams[[Sequence@@helicity[[2]]]] = (
	(delta4[spl1]/(UncutProps[013]*UncutProps[123]) //.Coefficients["++-+", "Left", "Scalar5", "0123"]) +
	(delta3[spl1,p[1],p[4]]/UncutProps[013] //.Coefficients["++-+", "Left", "Scalar5", "013"]) +
	(delta3[spl1,p[2],p[3]]/UncutProps[123] //.Coefficients["++-+", "Left", "Scalar5", "123"]) 
)//Factor;

integrand = delta2[spl1, p[2]+p[3]]//Factor;

SubtractedCut  = cut - SubDiagrams //Factor;

Coefficients["++++", "Left", "Scalar5", "13"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[1]]]]-integrand]],{tau[1], tau[2], tau[3]}]]],coeffs]//Flatten
Coefficients["++-+", "Left", "Scalar5", "13"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[2]]]]-integrand]],{tau[1], tau[2], tau[3]}]]],coeffs]//Flatten


(* ::Section::Closed:: *)
(*Right*)


(* ::Text:: *)
(*The right-moving cuts are illustrated in figure 4*)


(* ::Subsection::Closed:: *)
(*Box*)


(* ::Text:: *)
(*Declare integral coefficients for box*)


coeffs={c0,c1,c2,c3,c4,c5};


(* ::Subsubsection::Closed:: *)
(*Cut solutions*)


CutSolutions4[1,2,3,4, 0];
{spl0, spl1, spl2, spl3} = %[[1]];
{spl0t, spl1t, spl2t, spl3t} = %%[[2]];


(* ::Subsubsection::Closed:: *)
(*Evaluation - gluon*)


(* ::Text:: *)
(*Evaluation of amplitudes for first cut solution, summation over internal helicities *)


amp1 = A3["6D",{I*spl0,gluon},{sp[1],quark[1]},{spl1,aquark[1]}];
amp2 = A3["6D",{I*spl1,quark[1]},{sp[2],gluon},{spl2,aquark[1]}];
amp3 = A3["6D",{I*spl2,quark[1]},{sp[3],gluon},{spl3,aquark[1]}];
amp4 = A3["6D",{I*spl3,quark[1]},{sp[4],aquark[1]},{spl0,gluon}];

cut1 = -Sum[Outer[Times,
	(-1)^(hel[1,1])*(-1)^(hel[1,2])*amp1[[3-hel[1,1],3-hel[1,2],;;,hel[2]]],
	(-1)^(hel[2])*I*(amp2[[3-hel[2],;;,;;,hel[3]]]),
	(-1)^(hel[3])*I*(amp3[[3-hel[3],;;,;;,hel[4]]]),
	(-1)^(hel[4])*I*(amp4[[3-hel[4],;;,hel[1,1],hel[1,2]]])],

	{hel[1,1],1,2},{hel[1,2],1,2},
	{hel[2],1,2},
	{hel[3],1,2},
	{hel[4],1,2}]//Factor;


(* ::Text:: *)
(*For second cut solution*)


amp1 = A3["6D",{I*spl0t,gluon},{sp[1],quark[1]},{spl1t,aquark[1]}];
amp2 = A3["6D",{I*spl1t,quark[1]},{sp[2],gluon},{spl2t,aquark[1]}];
amp3 = A3["6D",{I*spl2t,quark[1]},{sp[3],gluon},{spl3t,aquark[1]}];
amp4 = A3["6D",{I*spl3t,quark[1]},{sp[4],aquark[1]},{spl0t,gluon}];

cut2 = -Sum[Outer[Times,
	(-1)^(hel[1,1])*(-1)^(hel[1,2])*amp1[[3-hel[1,1],3-hel[1,2],;;,hel[2]]],
	(-1)^(hel[2])*I*(amp2[[3-hel[2],;;,;;,hel[3]]]),
	(-1)^(hel[3])*I*(amp3[[3-hel[3],;;,;;,hel[4]]]),
	(-1)^(hel[4])*I*(amp4[[3-hel[4],;;,hel[1,1],hel[1,2]]])],

	{hel[1,1],1,2},{hel[1,2],1,2},
	{hel[2],1,2},
	{hel[3],1,2},
	{hel[4],1,2}]//Factor;


(* ::Text:: *)
(*Averaging over cut solutions*)


cut=(cut1+cut2)/2//Factor;


(* ::Text:: *)
(*Solve for integral coefficients (signs differ slightly from those in Francesco's table)*)


integrand = delta4[spl0];

Coefficients["++++", "Right", "gluon", "0123"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[cut[[Sequence@@helicity[[1]]]]-integrand]],{tau[1]}]]],coeffs]//Flatten
Coefficients["++-+", "Right", "gluon", "0123"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[cut[[Sequence@@helicity[[2]]]]-integrand]],{tau[1]}]]],coeffs]//Flatten


(* ::Subsubsection::Closed:: *)
(*Evaluation - Scalar4*)


(* ::Text:: *)
(*Evaluation of amplitudes for first cut solution, summation over internal helicities (external helicities hard-coded)*)


amp1 = A3["6D",{I*spl0,Scalar[4]},{sp[1],quark[1]},{spl1,aquark[1]}];
amp2 = A3["6D",{I*spl1,quark[1]},{sp[2],gluon},{spl2,aquark[1]}];
amp3 = A3["6D",{I*spl2,quark[1]},{sp[3],gluon},{spl3,aquark[1]}];
amp4 = A3["6D",{I*spl3,quark[1]},{sp[4],aquark[1]},{spl0,Scalar[4]}];

cut1 = Sum[Outer[Times,
		amp1[[1,;;,hel[2]]],
	(-1)^(hel[2])*I*(amp2[[3-hel[2],;;,;;,hel[3]]]),
	(-1)^(hel[3])*I*(amp3[[3-hel[3],;;,;;,hel[4]]]),
	(-1)^(hel[4])*I*(amp4[[3-hel[4],;;,1]])],

	{hel[2],1,2},
	{hel[3],1,2},
	{hel[4],1,2}]//Factor;


(* ::Text:: *)
(*For second cut solution*)


amp1 = A3["6D",{I*spl0t,Scalar[4]},{sp[1],quark[1]},{spl1t,aquark[1]}];
amp2 = A3["6D",{I*spl1t,quark[1]},{sp[2],gluon},{spl2t,aquark[1]}];
amp3 = A3["6D",{I*spl2t,quark[1]},{sp[3],gluon},{spl3t,aquark[1]}];
amp4 = A3["6D",{I*spl3t,quark[1]},{sp[4],aquark[1]},{spl0t,Scalar[4]}];

cut2 = Sum[Outer[Times,
		amp1[[1,;;,hel[2]]],
	(-1)^(hel[2])*I*(amp2[[3-hel[2],;;,;;,hel[3]]]),
	(-1)^(hel[3])*I*(amp3[[3-hel[3],;;,;;,hel[4]]]),
	(-1)^(hel[4])*I*(amp4[[3-hel[4],;;,1]])],

	{hel[2],1,2},
	{hel[3],1,2},
	{hel[4],1,2}]//Factor;


(* ::Text:: *)
(*Averaging over cut solutions*)


cut=(cut1+cut2)/2//Factor;


(* ::Text:: *)
(*Solve for integral coefficients *)


integrand = delta4[spl0];

Coefficients["++++", "Right", "Scalar4", "0123"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[cut[[Sequence@@helicity[[1]]]]-integrand]],{tau[1]}]]],coeffs]//Flatten
Coefficients["++-+", "Right", "Scalar4", "0123"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[cut[[Sequence@@helicity[[2]]]]-integrand]],{tau[1]}]]],coeffs]//Flatten


(* ::Subsubsection::Closed:: *)
(*Evaluation - Scalar5*)


(* ::Text:: *)
(*Evaluation of amplitudes for first cut solution, summation over internal helicities *)


amp1 = A3["6D",{I*spl0,Scalar[5]},{sp[1],quark[1]},{spl1,aquark[1]}];
amp2 = A3["6D",{I*spl1,quark[1]},{sp[2],gluon},{spl2,aquark[1]}];
amp3 = A3["6D",{I*spl2,quark[1]},{sp[3],gluon},{spl3,aquark[1]}];
amp4 = A3["6D",{I*spl3,quark[1]},{sp[4],aquark[1]},{spl0,Scalar[5]}];

cut1 = Sum[Outer[Times,
		amp1[[1,;;,hel[2]]],
	(-1)^(hel[2])*I*(amp2[[3-hel[2],;;,;;,hel[3]]]),
	(-1)^(hel[3])*I*(amp3[[3-hel[3],;;,;;,hel[4]]]),
	(-1)^(hel[4])*I*(amp4[[3-hel[4],;;,1]])],

	{hel[2],1,2},
	{hel[3],1,2},
	{hel[4],1,2}]//Factor;


(* ::Text:: *)
(*For second cut solution*)


amp1 = A3["6D",{I*spl0t,Scalar[5]},{sp[1],quark[1]},{spl1t,aquark[1]}];
amp2 = A3["6D",{I*spl1t,quark[1]},{sp[2],gluon},{spl2t,aquark[1]}];
amp3 = A3["6D",{I*spl2t,quark[1]},{sp[3],gluon},{spl3t,aquark[1]}];
amp4 = A3["6D",{I*spl3t,quark[1]},{sp[4],aquark[1]},{spl0t,Scalar[5]}];

cut2 = Sum[Outer[Times,
		amp1[[1,;;,hel[2]]],
	(-1)^(hel[2])*I*(amp2[[3-hel[2],;;,;;,hel[3]]]),
	(-1)^(hel[3])*I*(amp3[[3-hel[3],;;,;;,hel[4]]]),
	(-1)^(hel[4])*I*(amp4[[3-hel[4],;;,1]])],

	{hel[2],1,2},
	{hel[3],1,2},
	{hel[4],1,2}]//Factor;


(* ::Text:: *)
(*Averaging over cut solutions*)


cut=(cut1+cut2)/2//Factor;


(* ::Text:: *)
(*Solve for integral coefficients*)


integrand = delta4[spl0];

Coefficients["++++", "Right", "Scalar5", "0123"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[cut[[Sequence@@helicity[[1]]]]-integrand]],{tau[1]}]]],coeffs]//Flatten
Coefficients["++-+", "Right", "Scalar5", "0123"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[cut[[Sequence@@helicity[[2]]]]-integrand]],{tau[1]}]]],coeffs]//Flatten


(* ::Subsection::Closed:: *)
(*Triangle 012*)


(* ::Text:: *)
(*Declare integral coefficients for triangles*)


coeffs = {c0,c1,c2,c3,c4,c5,c6,c7,c8,c9};


(* ::Subsubsection::Closed:: *)
(*Cut solutions*)


CutSolutions3[1,2,p[3]+p[4], 0];
{spl0, spl1, spl2} = %[[1]];
{spl0t, spl1t, spl2t} = %%[[2]];


(* ::Subsubsection::Closed:: *)
(*Evaluation - gluon*)


(* ::Text:: *)
(*Evaluation of amplitudes for first cut solution, summation over internal helicities *)


amp1 = A3["6D",{I*spl0,gluon},{sp[1],quark[1]},{spl1,aquark[1]}];
amp2 = A3["6D",{I*spl1,quark[1]},{sp[2],gluon},{spl2,aquark[1]}];
amp3 = A4["6D",{I*spl2,quark[1]},{sp[3],gluon},{sp[4],aquark[1]},{spl0,gluon}];

cut1 = (-I)^3*Sum[Outer[Times,
	(-1)^(hel[1,1])*(-1)^(hel[1,2])*amp1[[3-hel[1,1],3-hel[1,2],;;,hel[2]]],
	(-1)^(hel[2])*I*(amp2[[3-hel[2],;;,;;,hel[3]]]),
	(-1)^(hel[3])*I*(amp3[[3-hel[3],;;,;;,;;,hel[1,1],hel[1,2]]])],

	{hel[1,1],1,2},{hel[1,2],1,2},
	{hel[2],1,2},
	{hel[3],1,2}]//Factor;


(* ::Text:: *)
(*For second cut solution*)


amp1 = A3["6D",{I*spl0t,gluon},{sp[1],quark[1]},{spl1t,aquark[1]}];
amp2 = A3["6D",{I*spl1t,quark[1]},{sp[2],gluon},{spl2t,aquark[1]}];
amp3 = A4["6D",{I*spl2t,quark[1]},{sp[3],gluon},{sp[4],aquark[1]},{spl0t,gluon}];

cut2 = (-I)^3*Sum[Outer[Times,
	(-1)^(hel[1,1])*(-1)^(hel[1,2])*amp1[[3-hel[1,1],3-hel[1,2],;;,hel[2]]],
	(-1)^(hel[2])*I*(amp2[[3-hel[2],;;,;;,hel[3]]]),
	(-1)^(hel[3])*I*(amp3[[3-hel[3],;;,;;,;;,hel[1,1],hel[1,2]]])],

	{hel[1,1],1,2},{hel[1,2],1,2},
	{hel[2],1,2},
	{hel[3],1,2}]//Factor;


(* ::Text:: *)
(*Averaging over cut solutions*)


cut=(cut1+cut2)/2//Factor;


(* ::Text:: *)
(*Solve for integral coefficients*)


UncutProps[0123] = MP[GetMom[spl2] - p[3], GetMom[spl2] - p[3]] //Factor; 
SubDiagrams[[Sequence@@helicity[[1]]]] = delta4[spl0]/UncutProps[0123] //.Coefficients["++++", "Right", "gluon", "0123"] //Factor;
SubDiagrams[[Sequence@@helicity[[2]]]] = delta4[spl0]/UncutProps[0123] //.Coefficients["++-+", "Right", "gluon", "0123"] //Factor;

integrand = delta3[spl0, p[1], p[3]+p[4]]//Factor;

SubtractedCut  = cut - SubDiagrams //Factor;

Coefficients["++++", "Right", "gluon", "012"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[1]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten
Coefficients["++-+", "Right", "gluon", "012"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[2]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten


(* ::Subsubsection::Closed:: *)
(*Evaluation - Scalar4*)


(* ::Text:: *)
(*Evaluation of amplitudes for first cut solution, summation over internal helicities *)


amp1 = A3["6D",{I*spl0,Scalar[4]},{sp[1],quark[1]},{spl1,aquark[1]}];
amp2 = A3["6D",{I*spl1,quark[1]},{sp[2],gluon},{spl2,aquark[1]}];
amp3 = A4["6D",{I*spl2,quark[1]},{sp[3],gluon},{sp[4],aquark[1]},{spl0,Scalar[4]}];

cut1 = (-I)^3*Sum[Outer[Times,
		amp1[[1,;;,hel[2]]],
	(-1)^(hel[2])*I*(amp2[[3-hel[2],;;,;;,hel[3]]]),
	(-1)^(hel[3])*I*(amp3[[3-hel[3],;;,;;,;;,1]])],

	{hel[2],1,2},
	{hel[3],1,2}]//Factor;


(* ::Text:: *)
(*For second cut solution*)


amp1 = A3["6D",{I*spl0t,Scalar[4]},{sp[1],quark[1]},{spl1t,aquark[1]}];
amp2 = A3["6D",{I*spl1t,quark[1]},{sp[2],gluon},{spl2t,aquark[1]}];
amp3 = A4["6D",{I*spl2t,quark[1]},{sp[3],gluon},{sp[4],aquark[1]},{spl0t,Scalar[4]}];

cut2 = (-I)^3*Sum[Outer[Times,
		amp1[[1,;;,hel[2]]],
	(-1)^(hel[2])*I*(amp2[[3-hel[2],;;,;;,hel[3]]]),
	(-1)^(hel[3])*I*(amp3[[3-hel[3],;;,;;,;;,1]])],

	{hel[2],1,2},
	{hel[3],1,2}]//Factor;


(* ::Text:: *)
(*Averaging over cut solutions*)


cut=(cut1+cut2)/2//Factor;


(* ::Text:: *)
(*Solve for integral coefficients*)


UncutProps[0123] = MP[GetMom[spl2] - p[3], GetMom[spl2] - p[3]] //Factor; 
SubDiagrams[[Sequence@@helicity[[1]]]] = delta4[spl0]/UncutProps[0123] //.Coefficients["++++", "Right", "Scalar4", "0123"] //Factor;
SubDiagrams[[Sequence@@helicity[[2]]]] = delta4[spl0]/UncutProps[0123] //.Coefficients["++-+", "Right", "Scalar4", "0123"] //Factor;

integrand = delta3[spl0, p[1], p[3]+p[4]]//Factor;

SubtractedCut  = cut - SubDiagrams //Factor;

Coefficients["++++", "Right", "Scalar4", "012"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[1]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten
Coefficients["++-+", "Right", "Scalar4", "012"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[2]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten


(* ::Subsubsection::Closed:: *)
(*Evaluation - Scalar5*)


(* ::Text:: *)
(*Evaluation of amplitudes for first cut solution, summation over internal helicities *)


amp1 = A3["6D",{I*spl0,Scalar[5]},{sp[1],quark[1]},{spl1,aquark[1]}];
amp2 = A3["6D",{I*spl1,quark[1]},{sp[2],gluon},{spl2,aquark[1]}];
amp3 = A4["6D",{I*spl2,quark[1]},{sp[3],gluon},{sp[4],aquark[1]},{spl0,Scalar[5]}];

cut1 = (-I)^3*Sum[Outer[Times,
		amp1[[1,;;,hel[2]]],
	(-1)^(hel[2])*I*(amp2[[3-hel[2],;;,;;,hel[3]]]),
	(-1)^(hel[3])*I*(amp3[[3-hel[3],;;,;;,;;,1]])],

	{hel[2],1,2},
	{hel[3],1,2}]//Factor;


(* ::Text:: *)
(*For second cut solution*)


amp1 = A3["6D",{I*spl0t,Scalar[5]},{sp[1],quark[1]},{spl1t,aquark[1]}];
amp2 = A3["6D",{I*spl1t,quark[1]},{sp[2],gluon},{spl2t,aquark[1]}];
amp3 = A4["6D",{I*spl2t,quark[1]},{sp[3],gluon},{sp[4],aquark[1]},{spl0t,Scalar[5]}];

cut2 = (-I)^3*Sum[Outer[Times,
		amp1[[1,;;,hel[2]]],
	(-1)^(hel[2])*I*(amp2[[3-hel[2],;;,;;,hel[3]]]),
	(-1)^(hel[3])*I*(amp3[[3-hel[3],;;,;;,;;,1]])],

	{hel[2],1,2},
	{hel[3],1,2}]//Factor;


(* ::Text:: *)
(*Averaging over cut solutions*)


cut=(cut1+cut2)/2//Factor;


(* ::Text:: *)
(*Solve for integral coefficients*)


coeffs = {c0,c1,c2,c3,c4,c5,c6,c7,c8,c9};

UncutProps[0123] = MP[GetMom[spl2] - p[3], GetMom[spl2] - p[3]] //Factor; 
SubDiagrams[[Sequence@@helicity[[1]]]] = delta4[spl0]/UncutProps[0123] //.Coefficients["++++", "Right", "Scalar5", "0123"] //Factor;
SubDiagrams[[Sequence@@helicity[[2]]]] = delta4[spl0]/UncutProps[0123] //.Coefficients["++-+", "Right", "Scalar5", "0123"] //Factor;

integrand = delta3[spl0, p[1], p[3]+p[4]]//Factor;

SubtractedCut  = cut - SubDiagrams //Factor;

Coefficients["++++", "Right", "Scalar5", "012"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[1]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten
Coefficients["++-+", "Right", "Scalar5", "012"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[2]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten


(* ::Subsection::Closed:: *)
(*Triangle 013*)


(* ::Subsubsection::Closed:: *)
(*Cut solutions*)


CutSolutions3[1,p[2]+p[3],4, 0];
{spl0, spl1, spl3} = %[[1]];
{spl0t, spl1t, spl3t} = %%[[2]];


(* ::Subsubsection::Closed:: *)
(*Evaluation - gluon*)


(* ::Text:: *)
(*Evaluation of amplitudes for first cut solution, summation over internal helicities *)


amp1 = A3["6D",{I*spl0,gluon},{sp[1],quark[1]},{spl1,aquark[1]}];
amp2 = A4["6D",{I*spl1,quark[1]},{sp[2],gluon},{sp[3],gluon},{spl3,aquark[1]}];
amp3 = A3["6D",{I*spl3,quark[1]},{sp[4],aquark[1]},{spl0,gluon}];

cut1 = (-I)^3*Sum[Outer[Times,
	(-1)^(hel[1,1])*(-1)^(hel[1,2])*amp1[[3-hel[1,1],3-hel[1,2],;;,hel[2]]],
	(-1)^(hel[2])*I*(amp2[[3-hel[2],;;,;;,;;,;;,hel[3]]]),
	(-1)^(hel[3])*I*(amp3[[3-hel[3],;;,hel[1,1],hel[1,2]]])],

	{hel[1,1],1,2},{hel[1,2],1,2},
	{hel[2],1,2},
	{hel[3],1,2}]//Factor;


(* ::Text:: *)
(*For second cut solution*)


amp1 = A3["6D",{I*spl0t,gluon},{sp[1],quark[1]},{spl1t,aquark[1]}];
amp2 = A4["6D",{I*spl1t,quark[1]},{sp[2],gluon},{sp[3],gluon},{spl3t,aquark[1]}];
amp3 = A3["6D",{I*spl3t,quark[1]},{sp[4],aquark[1]},{spl0t,gluon}];

cut2 = (-I)^3*Sum[Outer[Times,
	(-1)^(hel[1,1])*(-1)^(hel[1,2])*amp1[[3-hel[1,1],3-hel[1,2],;;,hel[2]]],
	(-1)^(hel[2])*I*(amp2[[3-hel[2],;;,;;,;;,;;,hel[3]]]),
	(-1)^(hel[3])*I*(amp3[[3-hel[3],;;,hel[1,1],hel[1,2]]])],

	{hel[1,1],1,2},{hel[1,2],1,2},
	{hel[2],1,2},
	{hel[3],1,2}]//Factor;


(* ::Text:: *)
(*Averaging over cut solutions*)


cut=(cut1+cut2)/2//Factor;


(* ::Text:: *)
(*Solve for integral coefficients*)


UncutProps[0123] = MP[GetMom[spl1] - p[2], GetMom[spl1] - p[2]] //Factor; 
SubDiagrams[[Sequence@@helicity[[1]]]] = delta4[spl0]/UncutProps[0123] //.Coefficients["++++", "Right", "gluon", "0123"] //Factor;
SubDiagrams[[Sequence@@helicity[[2]]]] = delta4[spl0]/UncutProps[0123] //.Coefficients["++-+", "Right", "gluon", "0123"] //Factor;

integrand = delta3[spl0, p[1], p[4]];

SubtractedCut  = cut - SubDiagrams //Factor;

Coefficients["++++", "Right", "gluon", "013"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[1]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten
Coefficients["++-+", "Right", "gluon", "013"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[2]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten


(* ::Subsubsection::Closed:: *)
(*Evaluation - Scalar4*)


(* ::Text:: *)
(*Evaluation of amplitudes for first cut solution, summation over internal helicities *)


amp1 = A3["6D",{I*spl0,Scalar[4]},{sp[1],quark[1]},{spl1,aquark[1]}];
amp2 = A4["6D",{I*spl1,quark[1]},{sp[2],gluon},{sp[3],gluon},{spl3,aquark[1]}];
amp3 = A3["6D",{I*spl3,quark[1]},{sp[4],aquark[1]},{spl0,Scalar[4]}];

cut1 = (I)^3*Sum[Outer[Times,
		amp1[[1,;;,hel[2]]],
	(-1)^(hel[2])*I*(amp2[[3-hel[2],;;,;;,;;,;;,hel[3]]]),
	(-1)^(hel[3])*I*(amp3[[3-hel[3],;;,1]])],

	{hel[2],1,2},
	{hel[3],1,2}]//Factor;


(* ::Text:: *)
(*For second cut solution*)


amp1 = A3["6D",{I*spl0t,Scalar[4]},{sp[1],quark[1]},{spl1t,aquark[1]}];
amp2 = A4["6D",{I*spl1t,quark[1]},{sp[2],gluon},{sp[3],gluon},{spl3t,aquark[1]}];
amp3 = A3["6D",{I*spl3t,quark[1]},{sp[4],aquark[1]},{spl0t,Scalar[4]}];

cut2 = (I)^3*Sum[Outer[Times,
		amp1[[1,;;,hel[2]]],
	(-1)^(hel[2])*I*(amp2[[3-hel[2],;;,;;,;;,;;,hel[3]]]),
	(-1)^(hel[3])*I*(amp3[[3-hel[3],;;,1]])],

	{hel[2],1,2},
	{hel[3],1,2}]//Factor;


(* ::Text:: *)
(*Averaging over cut solutions*)


cut=(cut1+cut2)/2//Factor;


(* ::Text:: *)
(*Solve for integral coefficients*)


coeffs = {c0,c1,c2,c3,c4,c5,c6,c7,c8,c9};

UncutProps[0123] = MP[GetMom[spl1] - p[2], GetMom[spl1] - p[2]] //Factor; 
SubDiagrams[[Sequence@@helicity[[1]]]] = delta4[spl0]/UncutProps[0123] //.Coefficients["++++", "Right", "Scalar4", "0123"] //Factor;
SubDiagrams[[Sequence@@helicity[[2]]]] = delta4[spl0]/UncutProps[0123] //.Coefficients["++-+", "Right", "Scalar4", "0123"] //Factor;

integrand = delta3[spl0, p[1], p[4]];

SubtractedCut  = cut - SubDiagrams //Factor;

Coefficients["++++", "Right", "Scalar4", "013"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[1]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten
Coefficients["++-+", "Right", "Scalar4", "013"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[2]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten


(* ::Subsubsection::Closed:: *)
(*Evaluation - Scalar5*)


(* ::Text:: *)
(*Evaluation of amplitudes for first cut solution, summation over internal helicities *)


amp1 = A3["6D",{I*spl0,Scalar[5]},{sp[1],quark[1]},{spl1,aquark[1]}];
amp2 = A4["6D",{I*spl1,quark[1]},{sp[2],gluon},{sp[3],gluon},{spl3,aquark[1]}];
amp3 = A3["6D",{I*spl3,quark[1]},{sp[4],aquark[1]},{spl0,Scalar[5]}];

cut1 = (I)^3*Sum[Outer[Times,
		amp1[[1,;;,hel[2]]],
	(-1)^(hel[2])*I*(amp2[[3-hel[2],;;,;;,;;,;;,hel[3]]]),
	(-1)^(hel[3])*I*(amp3[[3-hel[3],;;,1]])],

	{hel[2],1,2},
	{hel[3],1,2}]//Factor;


(* ::Text:: *)
(*For second cut solution*)


amp1 = A3["6D",{I*spl0t,Scalar[5]},{sp[1],quark[1]},{spl1t,aquark[1]}];
amp2 = A4["6D",{I*spl1t,quark[1]},{sp[2],gluon},{sp[3],gluon},{spl3t,aquark[1]}];
amp3 = A3["6D",{I*spl3t,quark[1]},{sp[4],aquark[1]},{spl0t,Scalar[5]}];

cut2 = (I)^3*Sum[Outer[Times,
		amp1[[1,;;,hel[2]]],
	(-1)^(hel[2])*I*(amp2[[3-hel[2],;;,;;,;;,;;,hel[3]]]),
	(-1)^(hel[3])*I*(amp3[[3-hel[3],;;,1]])],

	{hel[2],1,2},
	{hel[3],1,2}]//Factor;


(* ::Text:: *)
(*Averaging over cut solutions*)


cut=(cut1+cut2)/2//Factor;


(* ::Text:: *)
(*Solve for integral coefficients*)


UncutProps[0123] = MP[GetMom[spl1] - p[2], GetMom[spl1] - p[2]] //Factor; 
SubDiagrams[[Sequence@@helicity[[1]]]] = delta4[spl0]/UncutProps[0123] //.Coefficients["++++", "Right", "Scalar5", "0123"] //Factor;
SubDiagrams[[Sequence@@helicity[[2]]]] = delta4[spl0]/UncutProps[0123] //.Coefficients["++-+", "Right", "Scalar5", "0123"] //Factor;

integrand = delta3[spl0, p[1], p[4]];

SubtractedCut  = cut - SubDiagrams //Factor;

Coefficients["++++", "Right", "Scalar5", "013"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[1]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten
Coefficients["++-+", "Right", "Scalar5", "013"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[2]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten


(* ::Subsection::Closed:: *)
(*Triangle 023*)


(* ::Subsubsection::Closed:: *)
(*Cut solutions*)


CutSolutions3[p[1]+p[2],p[3],p[4], 0];
{spl0, spl2, spl3} = %[[1]];
{spl0t, spl2t, spl3t} = %%[[2]];


(* ::Subsubsection::Closed:: *)
(*Evaluation - gluon*)


(* ::Text:: *)
(*Evaluation of amplitudes for first cut solution, summation over internal helicities *)


amp1 = A4["6D",{I*spl0,gluon},{sp[1],quark[1]},{sp[2],gluon},{spl2,aquark[1]}];
amp2 = A3["6D",{I*spl2,quark[1]},{sp[3],gluon},{spl3,aquark[1]}];
amp3 = A3["6D",{I*spl3,quark[1]},{sp[4],aquark[1]},{spl0,gluon}];

cut1 = (-I)^3*Sum[Outer[Times,
	(-1)^(hel[1,1])*(-1)^(hel[1,2])*amp1[[3-hel[1,1],3-hel[1,2],;;,;;,;;,hel[2]]],
	(-1)^(hel[2])*I*(amp2[[3-hel[2],;;,;;,hel[3]]]),
	(-1)^(hel[3])*I*(amp3[[3-hel[3],;;,hel[1,1],hel[1,2]]])],

	{hel[1,1],1,2},{hel[1,2],1,2},
	{hel[2],1,2},
	{hel[3],1,2}]//Factor;


(* ::Text:: *)
(*For second cut solution*)


amp1 = A4["6D",{I*spl0t,gluon},{sp[1],quark[1]},{sp[2],gluon},{spl2t,aquark[1]}];
amp2 = A3["6D",{I*spl2t,quark[1]},{sp[3],gluon},{spl3t,aquark[1]}];
amp3 = A3["6D",{I*spl3t,quark[1]},{sp[4],aquark[1]},{spl0t,gluon}];

cut2 = (-I)^3*Sum[Outer[Times,
	(-1)^(hel[1,1])*(-1)^(hel[1,2])*amp1[[3-hel[1,1],3-hel[1,2],;;,;;,;;,hel[2]]],
	(-1)^(hel[2])*I*(amp2[[3-hel[2],;;,;;,hel[3]]]),
	(-1)^(hel[3])*I*(amp3[[3-hel[3],;;,hel[1,1],hel[1,2]]])],

	{hel[1,1],1,2},{hel[1,2],1,2},
	{hel[2],1,2},
	{hel[3],1,2}]//Factor;


(* ::Text:: *)
(*Averaging over cut solutions*)


cut=(cut1+cut2)/2//Factor;


(* ::Text:: *)
(*Solve for integral coefficients*)


UncutProps[0123] = MP[GetMom[spl0] - p[1], GetMom[spl0] - p[1]] //Factor; 
SubDiagrams[[Sequence@@helicity[[1]]]] = delta4[spl0]/UncutProps[0123] //.Coefficients["++++", "Right", "gluon", "0123"] //Factor;
SubDiagrams[[Sequence@@helicity[[2]]]] = delta4[spl0]/UncutProps[0123] //.Coefficients["++-+", "Right", "gluon", "0123"] //Factor;

integrand = delta3[spl0, p[3], p[4]]//Factor;

SubtractedCut  = cut - SubDiagrams //Factor;

Coefficients["++++", "Right", "gluon", "023"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[1]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten
Coefficients["++-+", "Right", "gluon", "023"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[2]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten


(* ::Subsubsection::Closed:: *)
(*Evaluation - Scalar4*)


(* ::Text:: *)
(*Evaluation of amplitudes for first cut solution, summation over internal helicities *)


amp1 = A4["6D",{I*spl0,Scalar[4]},{sp[1],quark[1]},{sp[2],gluon},{spl2,aquark[1]}];
amp2 = A3["6D",{I*spl2,quark[1]},{sp[3],gluon},{spl3,aquark[1]}];
amp3 = A3["6D",{I*spl3,quark[1]},{sp[4],aquark[1]},{spl0,Scalar[4]}];

cut1 = (-I)^3*Sum[Outer[Times,
		amp1[[1,;;,;;,;;,hel[2]]],
	(-1)^(hel[2])*I*(amp2[[3-hel[2],;;,;;,hel[3]]]),
	(-1)^(hel[3])*I*(amp3[[3-hel[3],;;,1]])],

	{hel[2],1,2},
	{hel[3],1,2}]//Factor;


(* ::Text:: *)
(*For second cut solution*)


amp1 = A4["6D",{I*spl0t,Scalar[4]},{sp[1],quark[1]},{sp[2],gluon},{spl2t,aquark[1]}];
amp2 = A3["6D",{I*spl2t,quark[1]},{sp[3],gluon},{spl3t,aquark[1]}];
amp3 = A3["6D",{I*spl3t,quark[1]},{sp[4],aquark[1]},{spl0t,Scalar[4]}];

cut2 = (-I)^3*Sum[Outer[Times,
		amp1[[1,;;,;;,;;,hel[2]]],
	(-1)^(hel[2])*I*(amp2[[3-hel[2],;;,;;,hel[3]]]),
	(-1)^(hel[3])*I*(amp3[[3-hel[3],;;,1]])],

	{hel[2],1,2},
	{hel[3],1,2}]//Factor;


(* ::Text:: *)
(*Averaging over cut solutions*)


cut=(cut1+cut2)/2//Factor;


(* ::Text:: *)
(*Solve for integral coefficients*)


UncutProps[0123] = MP[GetMom[spl0] - p[1], GetMom[spl0] - p[1]] //Factor; 
SubDiagrams[[Sequence@@helicity[[1]]]] = delta4[spl0]/UncutProps[0123] //.Coefficients["++++", "Right", "Scalar4", "0123"] //Factor;
SubDiagrams[[Sequence@@helicity[[2]]]] = delta4[spl0]/UncutProps[0123] //.Coefficients["++-+", "Right", "Scalar4", "0123"] //Factor;

integrand = delta3[spl0, p[3], p[4]]//Factor;

SubtractedCut  = cut - SubDiagrams //Factor;

Coefficients["++++", "Right", "Scalar4", "023"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[1]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten
Coefficients["++-+", "Right", "Scalar4", "023"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[2]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten


(* ::Subsubsection::Closed:: *)
(*Evaluation - Scalar5*)


(* ::Text:: *)
(*Evaluation of amplitudes for first cut solution, summation over internal helicities *)


amp1 = A4["6D",{I*spl0,Scalar[5]},{sp[1],quark[1]},{sp[2],gluon},{spl2,aquark[1]}];
amp2 = A3["6D",{I*spl2,quark[1]},{sp[3],gluon},{spl3,aquark[1]}];
amp3 = A3["6D",{I*spl3,quark[1]},{sp[4],aquark[1]},{spl0,Scalar[5]}];

cut1 = (-I)^3*Sum[Outer[Times,
		amp1[[1,;;,;;,;;,hel[2]]],
	(-1)^(hel[2])*I*(amp2[[3-hel[2],;;,;;,hel[3]]]),
	(-1)^(hel[3])*I*(amp3[[3-hel[3],;;,1]])],

	{hel[2],1,2},
	{hel[3],1,2}]//Factor;


(* ::Text:: *)
(*For second cut solution*)


amp1 = A4["6D",{I*spl0t,Scalar[5]},{sp[1],quark[1]},{sp[2],gluon},{spl2t,aquark[1]}];
amp2 = A3["6D",{I*spl2t,quark[1]},{sp[3],gluon},{spl3t,aquark[1]}];
amp3 = A3["6D",{I*spl3t,quark[1]},{sp[4],aquark[1]},{spl0t,Scalar[5]}];

cut2 = (-I)^3*Sum[Outer[Times,
		amp1[[1,;;,;;,;;,hel[2]]],
	(-1)^(hel[2])*I*(amp2[[3-hel[2],;;,;;,hel[3]]]),
	(-1)^(hel[3])*I*(amp3[[3-hel[3],;;,1]])],

	{hel[2],1,2},
	{hel[3],1,2}]//Factor;


(* ::Text:: *)
(*Averaging over cut solutions*)


cut=(cut1+cut2)/2//Factor;


(* ::Text:: *)
(*Solve for integral coefficients*)


UncutProps[0123] = MP[GetMom[spl0] - p[1], GetMom[spl0] - p[1]] //Factor; 
SubDiagrams[[Sequence@@helicity[[1]]]] = delta4[spl0]/UncutProps[0123] //.Coefficients["++++", "Right", "Scalar5", "0123"] //Factor;
SubDiagrams[[Sequence@@helicity[[2]]]] = delta4[spl0]/UncutProps[0123] //.Coefficients["++-+", "Right", "Scalar5", "0123"] //Factor;

integrand = delta3[spl0, p[3], p[4]]//Factor;

SubtractedCut  = cut - SubDiagrams //Factor;

Coefficients["++++", "Right", "Scalar5", "023"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[1]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten
Coefficients["++-+", "Right", "Scalar5", "023"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[2]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten


(* ::Subsection::Closed:: *)
(*Triangle 123*)


(* ::Subsubsection::Closed:: *)
(*Cut solutions*)


CutSolutions3[p[2],p[3],p[4]+p[1], -5];
{spl1, spl2, spl3} = %[[1]];
{spl1t, spl2t, spl3t} = %%[[2]];


(* ::Subsubsection::Closed:: *)
(*Evaluation - gluon*)


(* ::Text:: *)
(*Evaluation of amplitudes for first cut solution, summation over internal helicities *)


amp1 = A3["6D",{I*spl1,quark[1]},{sp[2],gluon},{spl2,aquark[1]}];
amp2 = A3["6D",{I*spl2,quark[1]},{sp[3],gluon},{spl3,aquark[1]}];
amp3 = A4["6D",{I*spl3,quark[1]},{sp[4],aquark[1]},{sp[1],quark[1]},{spl1,aquark[1]}];

cut1 = -(-I)^3*Sum[Outer[Times,
	(-1)^(hel[1])*I*amp1[[3-hel[1],;;,;;,hel[2]]],
	(-1)^(hel[2])*I*(amp2[[3-hel[2],;;,;;,hel[3]]]),
	(-1)^(hel[3])*I*(amp3[[3-hel[3],;;,;;,hel[1]]])],

	{hel[1],1,2},
	{hel[2],1,2},
	{hel[3],1,2}]//Factor;


(* ::Text:: *)
(*For second cut solution*)


amp1 = A3["6D",{I*spl1t,quark[1]},{sp[2],gluon},{spl2t,aquark[1]}];
amp2 = A3["6D",{I*spl2t,quark[1]},{sp[3],gluon},{spl3t,aquark[1]}];
amp3 = A4["6D",{I*spl3t,quark[1]},{sp[4],aquark[1]},{sp[1],quark[1]},{spl1t,aquark[1]}];

cut2 = -(-I)^3*Sum[Outer[Times,
	(-1)^(hel[1])*I*amp1[[3-hel[1],;;,;;,hel[2]]],
	(-1)^(hel[2])*I*(amp2[[3-hel[2],;;,;;,hel[3]]]),
	(-1)^(hel[3])*I*(amp3[[3-hel[3],;;,;;,hel[1]]])],

	{hel[1],1,2},
	{hel[2],1,2},
	{hel[3],1,2}]//Factor;


(* ::Text:: *)
(*Averaging over cut solutions*)


cut=(cut1+cut2)/2//Factor;
cut=Transpose[cut,{2,3,4,5,6,1}];


(* ::Text:: *)
(*Solve for integral coefficients*)


UncutProps[0123] = MP[GetMom[spl3] - p[4], GetMom[spl3] - p[4]] //Factor; 
SubDiagrams[[Sequence@@helicity[[1]]]] = delta4[spl1]/UncutProps[0123] //.Coefficients["++++", "Right", "gluon", "0123"] //Factor;
SubDiagrams[[Sequence@@helicity[[2]]]] = delta4[spl1]/UncutProps[0123] //.Coefficients["++-+", "Right", "gluon", "0123"] //Factor;

integrand = delta3[spl1, p[2], p[3]]//Factor;

SubtractedCut  = cut - SubDiagrams //Factor;

Coefficients["++++", "Right", "gluon", "123"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[1]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten
Coefficients["++-+", "Right", "gluon", "123"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[2]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten


(* ::Subsubsection::Closed:: *)
(*Evaluation - Scalar4*)


(* ::Text:: *)
(*Evaluation of amplitudes for first cut solution, summation over internal helicities *)


amp1 = A3["6D",{I*spl1,quark[1]},{sp[2],gluon},{spl2,aquark[1]}];
amp2 = A3["6D",{I*spl2,quark[1]},{sp[3],gluon},{spl3,aquark[1]}];
amp3 = A4["6D",{I*spl3,quark[1,4]},{sp[4],aquark[1,4]},{sp[1],quark[1,4]},{spl1,aquark[1,4]}];

cut1 = (-I)^3*Sum[Outer[Times,
	(-1)^(hel[1])*I*amp1[[3-hel[1],;;,;;,hel[2]]],
	(-1)^(hel[2])*I*(amp2[[3-hel[2],;;,;;,hel[3]]]),
	(-1)^(hel[3])*I*(amp3[[3-hel[3],;;,;;,hel[1]]])],

	{hel[1],1,2},
	{hel[2],1,2},
	{hel[3],1,2}]//Factor;


(* ::Text:: *)
(*For second cut solution*)


amp1 = A3["6D",{I*spl1t,quark[1]},{sp[2],gluon},{spl2t,aquark[1]}];
amp2 = A3["6D",{I*spl2t,quark[1]},{sp[3],gluon},{spl3t,aquark[1]}];
amp3 = A4["6D",{I*spl3t,quark[1,4]},{sp[4],aquark[1,4]},{sp[1],quark[1,4]},{spl1t,aquark[1,4]}];

cut2 = (-I)^3*Sum[Outer[Times,
	(-1)^(hel[1])*I*amp1[[3-hel[1],;;,;;,hel[2]]],
	(-1)^(hel[2])*I*(amp2[[3-hel[2],;;,;;,hel[3]]]),
	(-1)^(hel[3])*I*(amp3[[3-hel[3],;;,;;,hel[1]]])],

	{hel[1],1,2},
	{hel[2],1,2},
	{hel[3],1,2}]//Factor;


(* ::Text:: *)
(*Averaging over cut solutions*)


cut=(cut1+cut2)/2//Factor;
cut=Transpose[cut,{2,3,4,5,6,1}];


(* ::Text:: *)
(*Solve for integral coefficients*)


UncutProps[0123] = MP[GetMom[spl3] - p[4], GetMom[spl3] - p[4]] //Factor; 
SubDiagrams[[Sequence@@helicity[[1]]]] = delta4[spl1]/UncutProps[0123] //.Coefficients["++++", "Right", "Scalar4", "0123"] //Factor;
SubDiagrams[[Sequence@@helicity[[2]]]] = delta4[spl1]/UncutProps[0123] //.Coefficients["++-+", "Right", "Scalar4", "0123"] //Factor;

integrand = delta3[spl1, p[2], p[3]]//Factor;

SubtractedCut  = cut - SubDiagrams //Factor;

Coefficients["++++", "Right", "Scalar4", "123"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[1]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten
Coefficients["++-+", "Right", "Scalar4", "123"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[2]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten


(* ::Subsubsection::Closed:: *)
(*Evaluation - Scalar5*)


(* ::Text:: *)
(*Evaluation of amplitudes for first cut solution, summation over internal helicities *)


amp1 = A3["6D",{I*spl1,quark[1]},{sp[2],gluon},{spl2,aquark[1]}];
amp2 = A3["6D",{I*spl2,quark[1]},{sp[3],gluon},{spl3,aquark[1]}];
amp3 = A4["6D",{I*spl3,quark[1,5]},{sp[4],aquark[1,5]},{sp[1],quark[1,5]},{spl1,aquark[1,5]}];

cut1 = (-I)^3*Sum[Outer[Times,
	(-1)^(hel[1])*I*amp1[[3-hel[1],;;,;;,hel[2]]],
	(-1)^(hel[2])*I*(amp2[[3-hel[2],;;,;;,hel[3]]]),
	(-1)^(hel[3])*I*(amp3[[3-hel[3],;;,;;,hel[1]]])],

	{hel[1],1,2},
	{hel[2],1,2},
	{hel[3],1,2}]//Factor;


(* ::Text:: *)
(*For second cut solution*)


amp1 = A3["6D",{I*spl1t,quark[1]},{sp[2],gluon},{spl2t,aquark[1]}];
amp2 = A3["6D",{I*spl2t,quark[1]},{sp[3],gluon},{spl3t,aquark[1]}];
amp3 = A4["6D",{I*spl3t,quark[1,5]},{sp[4],aquark[1,5]},{sp[1],quark[1,5]},{spl1t,aquark[1,5]}];

cut2 = (-I)^3*Sum[Outer[Times,
	(-1)^(hel[1])*I*amp1[[3-hel[1],;;,;;,hel[2]]],
	(-1)^(hel[2])*I*(amp2[[3-hel[2],;;,;;,hel[3]]]),
	(-1)^(hel[3])*I*(amp3[[3-hel[3],;;,;;,hel[1]]])],

	{hel[1],1,2},
	{hel[2],1,2},
	{hel[3],1,2}]//Factor;


(* ::Text:: *)
(*Averaging over cut solutions*)


cut=(cut1+cut2)/2//Factor;
cut=Transpose[cut,{2,3,4,5,6,1}];


(* ::Text:: *)
(*Solve for integral coefficients*)


UncutProps[0123] = MP[GetMom[spl3] - p[4], GetMom[spl3] - p[4]] //Factor; 
SubDiagrams[[Sequence@@helicity[[1]]]] = delta4[spl1]/UncutProps[0123] //.Coefficients["++++", "Right", "Scalar5", "0123"] //Factor;
SubDiagrams[[Sequence@@helicity[[2]]]] = delta4[spl1]/UncutProps[0123] //.Coefficients["++-+", "Right", "Scalar5", "0123"] //Factor;

integrand = delta3[spl1, p[2], p[3]]//Factor;

SubtractedCut  = cut - SubDiagrams //Factor;

Coefficients["++++", "Right", "Scalar5", "123"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[1]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten
Coefficients["++-+", "Right", "Scalar5", "123"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[2]]]]-integrand]],{tau[1], tau[2]}]]],coeffs]//Flatten


(* ::Subsection::Closed:: *)
(*Bubble 02*)


CutSolutions2[p[1]+p[2],p[3]+p[4], 0];
{spl0, spl2} = %[[1]];
{spl0t, spl2t} = %%[[2]];


(* ::Subsubsection::Closed:: *)
(*Evaluation - gluon*)


(* ::Text:: *)
(*Evaluation of amplitudes for first cut solution, summation over internal helicities *)


amp1 = A4["6D",{I*spl0,gluon},{sp[1],quark[1]},{sp[2],gluon},{spl2,aquark[1]}];
amp2 = A4["6D",{I*spl2,quark[1]},{sp[3],gluon},{sp[4],aquark[1]},{spl0,gluon}];

cut1 = -(I)^2*Sum[Outer[Times,
	(-1)^(hel[1,1])*(-1)^(hel[1,2])*amp1[[3-hel[1,1],3-hel[1,2],;;,;;,;;,hel[2]]],
	(-1)^(hel[2])*I*(amp2[[3-hel[2],;;,;;,;;,hel[1,1],hel[1,2]]])],

	{hel[1,1],1,2},{hel[1,2],1,2},
	{hel[2],1,2}]//Factor;


(* ::Text:: *)
(*For second cut solution*)


amp1 = A4["6D",{I*spl0t,gluon},{sp[1],quark[1]},{sp[2],gluon},{spl2t,aquark[1]}];
amp2 = A4["6D",{I*spl2t,quark[1]},{sp[3],gluon},{sp[4],aquark[1]},{spl0t,gluon}];

cut2 = -(I)^2*Sum[Outer[Times,
	(-1)^(hel[1,1])*(-1)^(hel[1,2])*amp1[[3-hel[1,1],3-hel[1,2],;;,;;,;;,hel[2]]],
	(-1)^(hel[2])*I*(amp2[[3-hel[2],;;,;;,;;,hel[1,1],hel[1,2]]])],

	{hel[1,1],1,2},{hel[1,2],1,2},
	{hel[2],1,2}]//Factor;


(* ::Text:: *)
(*Averaging over cut solutions*)


cut=(cut1+cut2)/2//Factor;


(* ::Text:: *)
(*Solve for integral coefficients*)


UncutProps[012] = MP[GetMom[spl0] - p[1], GetMom[spl0] - p[1]] //Factor; 
UncutProps[023] = MP[GetMom[spl2] - p[3], GetMom[spl2] - p[3]] //Factor; 

SubDiagrams[[Sequence@@helicity[[1]]]] = (
	(delta4[spl0]/(UncutProps[012]*UncutProps[023]) //.Coefficients["++++", "Right", "gluon", "0123"]) +
	(delta3[spl0,p[1],p[2]]/UncutProps[012] //.Coefficients["++++", "Right", "gluon", "012"]) +
	(delta3[spl0,p[3],p[4]]/UncutProps[023] //.Coefficients["++++", "Right", "gluon", "023"]) 
)//Factor;
SubDiagrams[[Sequence@@helicity[[2]]]] = (
	(delta4[spl0]/(UncutProps[012]*UncutProps[023]) //.Coefficients["++-+", "Right", "gluon", "0123"]) +
	(delta3[spl0,p[1],p[2]]/UncutProps[012] //.Coefficients["++-+", "Right", "gluon", "012"]) +
	(delta3[spl0,p[3],p[4]]/UncutProps[023] //.Coefficients["++-+", "Right", "gluon", "023"]) 
)//Factor;

integrand = delta2[spl0, p[1]+p[2]]//Factor;

SubtractedCut  = cut - SubDiagrams //Factor;

Coefficients["++++", "Right", "gluon", "02"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[1]]]]-integrand]],{tau[1], tau[2], tau[3]}]]],coeffs]//Flatten
Coefficients["++-+", "Right", "gluon", "02"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[2]]]]-integrand]],{tau[1], tau[2], tau[3]}]]],coeffs]//Flatten


(* ::Subsubsection::Closed:: *)
(*Evaluation - Scalar4*)


(* ::Text:: *)
(*Evaluation of amplitudes for first cut solution, summation over internal helicities *)


amp1 = A4["6D",{I*spl0,Scalar[4]},{sp[1],quark[1]},{sp[2],gluon},{spl2,aquark[1]}];
amp2 = A4["6D",{I*spl2,quark[1]},{sp[3],gluon},{sp[4],aquark[1]},{spl0,Scalar[4]}];

cut1 = (-I)^2*Sum[Outer[Times,
		amp1[[1,;;,;;,;;,hel[2]]],
	(-1)^(hel[2])*I*(amp2[[3-hel[2],;;,;;,;;,1]])],

	{hel[2],1,2}]//Factor;


(* ::Text:: *)
(*For second cut solution*)


amp1 = A4["6D",{I*spl0t,Scalar[4]},{sp[1],quark[1]},{sp[2],gluon},{spl2t,aquark[1]}];
amp2 = A4["6D",{I*spl2t,quark[1]},{sp[3],gluon},{sp[4],aquark[1]},{spl0t,Scalar[4]}];

cut2 = (-I)^2*Sum[Outer[Times,
		amp1[[1,;;,;;,;;,hel[2]]],
	(-1)^(hel[2])*I*(amp2[[3-hel[2],;;,;;,;;,1]])],

	{hel[2],1,2}]//Factor;


(* ::Text:: *)
(*Averaging over cut solutions*)


cut=(cut1+cut2)/2//Factor;


(* ::Text:: *)
(*Solve for integral coefficients*)


UncutProps[012] = MP[GetMom[spl0] - p[1], GetMom[spl0] - p[1]] //Factor; 
UncutProps[023] = MP[GetMom[spl2] - p[3], GetMom[spl2] - p[3]] //Factor; 

SubDiagrams[[Sequence@@helicity[[1]]]] = (
	(delta4[spl0]/(UncutProps[012]*UncutProps[023]) //.Coefficients["++++", "Right", "Scalar4", "0123"]) +
	(delta3[spl0,p[1],p[2]]/UncutProps[012] //.Coefficients["++++", "Right", "Scalar4", "012"]) +
	(delta3[spl0,p[3],p[4]]/UncutProps[023] //.Coefficients["++++", "Right", "Scalar4", "023"]) 
)//Factor;
SubDiagrams[[Sequence@@helicity[[2]]]] = (
	(delta4[spl0]/(UncutProps[012]*UncutProps[023]) //.Coefficients["++-+", "Right", "Scalar4", "0123"]) +
	(delta3[spl0,p[1],p[2]]/UncutProps[012] //.Coefficients["++-+", "Right", "Scalar4", "012"]) +
	(delta3[spl0,p[3],p[4]]/UncutProps[023] //.Coefficients["++-+", "Right", "Scalar4", "023"]) 
)//Factor;

integrand = delta2[spl0, p[1]+p[2]]//Factor;

SubtractedCut  = cut - SubDiagrams //Factor;

Coefficients["++++", "Right", "Scalar4", "02"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[1]]]]-integrand]],{tau[1], tau[2], tau[3]}]]],coeffs]//Flatten
Coefficients["++-+", "Right", "Scalar4", "02"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[2]]]]-integrand]],{tau[1], tau[2], tau[3]}]]],coeffs]//Flatten


(* ::Subsubsection::Closed:: *)
(*Evaluation - Scalar5*)


(* ::Text:: *)
(*Evaluation of amplitudes for first cut solution, summation over internal helicities *)


amp1 = A4["6D",{I*spl0,Scalar[5]},{sp[1],quark[1]},{sp[2],gluon},{spl2,aquark[1]}];
amp2 = A4["6D",{I*spl2,quark[1]},{sp[3],gluon},{sp[4],aquark[1]},{spl0,Scalar[5]}];

cut1 = (-I)^2*Sum[Outer[Times,
		amp1[[1,;;,;;,;;,hel[2]]],
	(-1)^(hel[2])*I*(amp2[[3-hel[2],;;,;;,;;,1]])],

	{hel[2],1,2}]//Factor;


(* ::Text:: *)
(*For second cut solution*)


amp1 = A4["6D",{I*spl0t,Scalar[5]},{sp[1],quark[1]},{sp[2],gluon},{spl2t,aquark[1]}];
amp2 = A4["6D",{I*spl2t,quark[1]},{sp[3],gluon},{sp[4],aquark[1]},{spl0t,Scalar[5]}];

cut2 = (-I)^2*Sum[Outer[Times,
		amp1[[1,;;,;;,;;,hel[2]]],
	(-1)^(hel[2])*I*(amp2[[3-hel[2],;;,;;,;;,1]])],

	{hel[2],1,2}]//Factor;


(* ::Text:: *)
(*Averaging over cut solutions*)


cut=(cut1+cut2)/2//Factor;


(* ::Text:: *)
(*Solve for integral coefficients*)


UncutProps[012] = MP[GetMom[spl0] - p[1], GetMom[spl0] - p[1]] //Factor; 
UncutProps[023] = MP[GetMom[spl2] - p[3], GetMom[spl2] - p[3]] //Factor; 

SubDiagrams[[Sequence@@helicity[[1]]]] = (
	(delta4[spl0]/(UncutProps[012]*UncutProps[023]) //.Coefficients["++++", "Right", "Scalar5", "0123"]) +
	(delta3[spl0,p[1],p[2]]/UncutProps[012] //.Coefficients["++++", "Right", "Scalar5", "012"]) +
	(delta3[spl0,p[3],p[4]]/UncutProps[023] //.Coefficients["++++", "Right", "Scalar5", "023"]) 
)//Factor;
SubDiagrams[[Sequence@@helicity[[2]]]] = (
	(delta4[spl0]/(UncutProps[012]*UncutProps[023]) //.Coefficients["++-+", "Right", "Scalar5", "0123"]) +
	(delta3[spl0,p[1],p[2]]/UncutProps[012] //.Coefficients["++-+", "Right", "Scalar5", "012"]) +
	(delta3[spl0,p[3],p[4]]/UncutProps[023] //.Coefficients["++-+", "Right", "Scalar5", "023"]) 
)//Factor;

integrand = delta2[spl0, p[1]+p[2]]//Factor;

SubtractedCut  = cut - SubDiagrams //Factor;

Coefficients["++++", "Right", "Scalar5", "02"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[1]]]]-integrand]],{tau[1], tau[2], tau[3]}]]],coeffs]//Flatten
Coefficients["++-+", "Right", "Scalar5", "02"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[2]]]]-integrand]],{tau[1], tau[2], tau[3]}]]],coeffs]//Flatten


(* ::Subsection::Closed:: *)
(*Bubble 13*)


CutSolutions2[p[2]+p[3],p[4]+p[1], -5];
{spl1, spl3} = %[[1]];
{spl1t, spl3t} = %%[[2]];


(* ::Subsubsection::Closed:: *)
(*Evaluation - gluon*)


(* ::Text:: *)
(*Evaluation of amplitudes for first cut solution, summation over internal helicities *)


amp1 = A4["6D",{I*spl1,quark[1]},{sp[2],gluon},{sp[3],gluon},{spl3,aquark[1]}];
amp2 = A4["6D",{I*spl3,quark[1]},{sp[4],aquark[1]},{sp[1],quark[1]},{spl1,aquark[1]}];

cut1 = (-I)^2*Sum[Outer[Times,
	(-1)^(hel[1])*I*(amp1[[3-hel[1],;;,;;,;;,;;,hel[2]]]),
	(-1)^(hel[2])*I*(amp2[[3-hel[2],;;,;;,hel[1]]])],

	{hel[1],1,2},
	{hel[2],1,2}]//Factor;


(* ::Text:: *)
(*For second cut solution*)


amp1 = A4["6D",{I*spl1t,quark[1]},{sp[2],gluon},{sp[3],gluon},{spl3t,aquark[1]}];
amp2 = A4["6D",{I*spl3t,quark[1]},{sp[4],aquark[1]},{sp[1],quark[1]},{spl1t,aquark[1]}];

cut2 = (-I)^2*Sum[Outer[Times,
	(-1)^(hel[1])*I*(amp1[[3-hel[1],;;,;;,;;,;;,hel[2]]]),
	(-1)^(hel[2])*I*(amp2[[3-hel[2],;;,;;,hel[1]]])],

	{hel[1],1,2},
	{hel[2],1,2}]//Factor;


(* ::Text:: *)
(*Averaging over cut solutions*)


cut=(cut1+cut2)/2//Factor;
cut=Transpose[cut,{2,3,4,5,6,1}];


(* ::Text:: *)
(*Solve for integral coefficients*)


UncutProps[013] = MP[GetMom[spl3] - p[4], GetMom[spl3] - p[4]] //Factor; 
UncutProps[123] = MP[GetMom[spl1] - p[2], GetMom[spl1] - p[2]] //Factor; 

SubDiagrams[[Sequence@@helicity[[1]]]] = (
	(delta4[spl1]/(UncutProps[013]*UncutProps[123]) //.Coefficients["++++", "Right", "gluon", "0123"]) +
	(delta3[spl1,p[1],p[4]]/UncutProps[013] //.Coefficients["++++", "Right", "gluon", "013"]) +
	(delta3[spl1,p[2],p[3]]/UncutProps[123] //.Coefficients["++++", "Right", "gluon", "123"]) 
)//Factor;
SubDiagrams[[Sequence@@helicity[[2]]]] = (
	(delta4[spl1]/(UncutProps[013]*UncutProps[123]) //.Coefficients["++-+", "Right", "gluon", "0123"]) +
	(delta3[spl1,p[1],p[4]]/UncutProps[013] //.Coefficients["++-+", "Right", "gluon", "013"]) +
	(delta3[spl1,p[2],p[3]]/UncutProps[123] //.Coefficients["++-+", "Right", "gluon", "123"]) 
)//Factor;

integrand = delta2[spl1, p[2]+p[3]]//Factor;

SubtractedCut  = cut - SubDiagrams //Factor;

Coefficients["++++", "Right", "gluon", "13"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[1]]]]-integrand]],{tau[1], tau[2], tau[3]}]]],coeffs]//Flatten
Coefficients["++-+", "Right", "gluon", "13"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[2]]]]-integrand]],{tau[1], tau[2], tau[3]}]]],coeffs]//Flatten


(* ::Subsubsection::Closed:: *)
(*Evaluation - Scalar4*)


(* ::Text:: *)
(*Evaluation of amplitudes for first cut solution, summation over internal helicities *)


amp1 = A4["6D",{I*spl1,quark[1]},{sp[2],gluon},{sp[3],gluon},{spl3,aquark[1]}];
amp2 = A4["6D",{I*spl3,quark[1,4]},{sp[4],aquark[1,4]},{sp[1],quark[1,4]},{spl1,aquark[1,4]}];

cut1 = -(I)^2*Sum[Outer[Times,
	(-1)^(hel[1])*I*amp1[[3-hel[1],;;,;;,;;,;;,hel[2]]],
	(-1)^(hel[2])*I*(amp2[[3-hel[2],;;,;;,hel[1]]])],

	{hel[1],1,2},
	{hel[2],1,2}]//Factor;


(* ::Text:: *)
(*For second cut solution*)


amp1 = A4["6D",{I*spl1t,quark[1]},{sp[2],gluon},{sp[3],gluon},{spl3t,aquark[1]}];
amp2 = A4["6D",{I*spl3t,quark[1,4]},{sp[4],aquark[1,4]},{sp[1],quark[1,4]},{spl1t,aquark[1,4]}];

cut2 = -(I)^2*Sum[Outer[Times,
	(-1)^(hel[1])*I*amp1[[3-hel[1],;;,;;,;;,;;,hel[2]]],
	(-1)^(hel[2])*I*(amp2[[3-hel[2],;;,;;,hel[1]]])],

	{hel[1],1,2},
	{hel[2],1,2}]//Factor;


(* ::Text:: *)
(*Averaging over cut solutions*)


cut=(cut1+cut2)/2//Factor;
cut=Transpose[cut,{2,3,4,5,6,1}];


(* ::Text:: *)
(*Solve for integral coefficients*)


UncutProps[013] = MP[GetMom[spl3] - p[4], GetMom[spl3] - p[4]] //Factor; 
UncutProps[123] = MP[GetMom[spl1] - p[2], GetMom[spl1] - p[2]] //Factor; 

SubDiagrams[[Sequence@@helicity[[1]]]] = (
	(delta4[spl1]/(UncutProps[013]*UncutProps[123]) //.Coefficients["++++", "Right", "Scalar4", "0123"]) +
	(delta3[spl1,p[1],p[4]]/UncutProps[013] //.Coefficients["++++", "Right", "Scalar4", "013"]) +
	(delta3[spl1,p[2],p[3]]/UncutProps[123] //.Coefficients["++++", "Right", "Scalar4", "123"]) 
)//Factor;
SubDiagrams[[Sequence@@helicity[[2]]]] = (
	(delta4[spl1]/(UncutProps[013]*UncutProps[123]) //.Coefficients["++-+", "Right", "Scalar4", "0123"]) +
	(delta3[spl1,p[1],p[4]]/UncutProps[013] //.Coefficients["++-+", "Right", "Scalar4", "013"]) +
	(delta3[spl1,p[2],p[3]]/UncutProps[123] //.Coefficients["++-+", "Right", "Scalar4", "123"]) 
)//Factor;

integrand = delta2[spl1, p[2]+p[3]]//Factor;

SubtractedCut  = cut - SubDiagrams //Factor;

Coefficients["++++", "Right", "Scalar4", "13"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[1]]]]-integrand]],{tau[1], tau[2], tau[3]}]]],coeffs]//Flatten
Coefficients["++-+", "Right", "Scalar4", "13"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[2]]]]-integrand]],{tau[1], tau[2], tau[3]}]]],coeffs]//Flatten


(* ::Subsubsection::Closed:: *)
(*Evaluation - Scalar5*)


(* ::Text:: *)
(*Evaluation of amplitudes for first cut solution, summation over internal helicities *)


amp1 = A4["6D",{I*spl1,quark[1]},{sp[2],gluon},{sp[3],gluon},{spl3,aquark[1]}];
amp2 = A4["6D",{I*spl3,quark[1,5]},{sp[4],aquark[1,5]},{sp[1],quark[1,5]},{spl1,aquark[1,5]}];

cut1 = -(I)^2*Sum[Outer[Times,
	(-1)^(hel[1])*I*amp1[[3-hel[1],;;,;;,;;,;;,hel[2]]],
	(-1)^(hel[2])*I*(amp2[[3-hel[2],;;,;;,hel[1]]])],

	{hel[1],1,2},
	{hel[2],1,2}]//Factor;


(* ::Text:: *)
(*For second cut solution*)


amp1 = A4["6D",{I*spl1t,quark[1]},{sp[2],gluon},{sp[3],gluon},{spl3t,aquark[1]}];
amp2 = A4["6D",{I*spl3t,quark[1,5]},{sp[4],aquark[1,5]},{sp[1],quark[1,5]},{spl1t,aquark[1,5]}];

cut2 = -(I)^2*Sum[Outer[Times,
	(-1)^(hel[1])*I*amp1[[3-hel[1],;;,;;,;;,;;,hel[2]]],
	(-1)^(hel[2])*I*(amp2[[3-hel[2],;;,;;,hel[1]]])],

	{hel[1],1,2},
	{hel[2],1,2}]//Factor;


(* ::Text:: *)
(*Averaging over cut solutions*)


cut=(cut1+cut2)/2//Factor;
cut=Transpose[cut,{2,3,4,5,6,1}];


(* ::Text:: *)
(*Solve for integral coefficients*)


UncutProps[013] = MP[GetMom[spl3] - p[4], GetMom[spl3] - p[4]] //Factor; 
UncutProps[123] = MP[GetMom[spl1] - p[2], GetMom[spl1] - p[2]] //Factor; 

SubDiagrams[[Sequence@@helicity[[1]]]] = (
	(delta4[spl1]/(UncutProps[013]*UncutProps[123]) //.Coefficients["++++", "Right", "Scalar5", "0123"]) +
	(delta3[spl1,p[1],p[4]]/UncutProps[013] //.Coefficients["++++", "Right", "Scalar5", "013"]) +
	(delta3[spl1,p[2],p[3]]/UncutProps[123] //.Coefficients["++++", "Right", "Scalar5", "123"]) 
)//Factor;
SubDiagrams[[Sequence@@helicity[[2]]]] = (
	(delta4[spl1]/(UncutProps[013]*UncutProps[123]) //.Coefficients["++-+", "Right", "Scalar5", "0123"]) +
	(delta3[spl1,p[1],p[4]]/UncutProps[013] //.Coefficients["++-+", "Right", "Scalar5", "013"]) +
	(delta3[spl1,p[2],p[3]]/UncutProps[123] //.Coefficients["++-+", "Right", "Scalar5", "123"]) 
)//Factor;

integrand = delta2[spl1, p[2]+p[3]]//Factor;

SubtractedCut  = cut - SubDiagrams //Factor;

Coefficients["++++", "Right", "Scalar5", "13"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[1]]]]-integrand]],{tau[1], tau[2], tau[3]}]]],coeffs]//Flatten
Coefficients["++-+", "Right", "Scalar5", "13"] = Solve[Factor[Map[#[[2]]==0&,CoefficientRules[Numerator[Together[SubtractedCut[[Sequence@@helicity[[2]]]]-integrand]],{tau[1], tau[2], tau[3]}]]],coeffs]//Flatten


(* ::Section::Closed:: *)
(*1-loop amplitudes reconstruction*)


(* ::Subsection:: *)
(*6d cut-constructible amplitudes and c2 fixing*)


ALoop[hel_, moving_, loop_]:= (
	((c0* I4[moving, "0123"]+ c2*I4["mu2",moving, "0123"])//.Coefficients[hel, moving, loop, "0123"])+
	Sum[((c0* I3[moving, diag] + c9* I3["mu2", moving, diag])/. Coefficients[hel, moving, loop, diag]),{diag,{"012","013","023","123"}}]+
	Sum[((c0* F2[moving, diag] + c9* I2["mu2", moving, diag])/. Coefficients[hel, moving, loop, diag]),{diag,{"02","13"}}]
);


(* ::Text:: *)
(*from 3.32*)


Amp["6Dcut","++++", "Left"] = ((ALoop["++++", "Left", "gluon"] - (5 - Ds)*ALoop["++++", "Left", "Scalar4"] - ALoop["++++", "Left", "Scalar5"]));
%//SymbolIntegrals;


Amp["6Dcut","++++", "Right"] = (ALoop["++++", "Right", "gluon"] - (5 - Ds)*ALoop["++++", "Right", "Scalar4"] - ALoop["++++", "Right", "Scalar5"]) ;
%//SymbolIntegrals;


Amp["6Dcut","++-+", "Left"] = ((ALoop["++-+", "Left", "gluon"] - (5 - Ds)*ALoop["++-+", "Left", "Scalar4"] - ALoop["++-+", "Left", "Scalar5"]));
%//SymbolIntegrals;


Amp["6Dcut","++-+", "Right"] = (ALoop["++-+", "Right", "gluon"] - (5 - Ds)*ALoop["++-+", "Right", "Scalar4"] - ALoop["++-+", "Right", "Scalar5"]) ;
%//SymbolIntegrals;


(* ::Text:: *)
(*from 5.8*)


Amp["++++", "Left"] = Amp["6Dcut", "++++", "Left"] + 1/4*(Ds-2)A0["++++"]*I2[25] + c1["++++", "Left"]*F1[25];
Amp["++++", "Right"] = Amp["6Dcut", "++++", "Right"] + 1/4*(Ds-2)*A0["++++"]*I2[25] + c1["++++", "Right"]*F1[25];
Amp["++-+", "Left"] = Amp["6Dcut", "++-+", "Left"] + 1/4*(Ds-2)A0["++-+"]*I2[25] + c1["++-+", "Left"]*F1[25];
Amp["++-+", "Right"] = Amp["6Dcut", "++-+", "Right"] + 1/4*(Ds-2)*A0["++-+"]*I2[25] + c1["++-+", "Right"]*F1[25];


(* ::Subsection:: *)
(*UV poles from 6D Lagrangian*)


(* ::Text:: *)
(*Tree - level amplitudes 5.29 - 5.34 from Lagrangian 5.18*)


A0["++++", "sigma1"] = mt/(spA[sp4e[1],sp4f[1]]*spA[sp4e[4],sp4f[4]])*(
	-2*(2*mt^2 - 4*MP4[p[1],p[2]] - s[p[2],p[3]])*s[p[2],p[3]]*spA[sp4e[1],sp4[2]]*spA[sp4e[4],sp4[3]]/(spA[sp4[2],sp4[3]]^3)
	+2*(mt^2 - 2*MP4[p[1],p[2]])*s[p[2],p[3]]*spA[sp4e[1], sp4e[4]]/(spA[sp4[2],sp4[3]]^2)
	-(mt^2 - 2*MP4[p[1],p[2]])*s[p[2],p[3]]*spA[sp4e[1],sp4[3]]*spA[sp4e[4],sp4[3]]*spAB[sp4[2],p[1],sp4[3]]/(MP4[p[1],p[2]]*spA[sp4[2],sp4[3]]^3)
	+(mt^2 - 2*MP4[p[1],p[2]])*s[p[2],p[3]]*spA[sp4e[1],sp4[2]]*spA[sp4e[4],sp4[2]]*spAB[sp4[3],p[1],sp4[2]]/(MP4[p[1],p[2]]*spA[sp4[2],sp4[3]]^3)
);

A0["++-+", "sigma1"] = mt/(spA[sp4e[1],sp4f[1]]*spA[sp4e[4],sp4f[4]])*(
	(-4*MP4[p[1],p[2]]^2 + mt^2*s[p[2],p[3]] - 2*MP4[p[1],p[2]]*s[p[2],p[3]])*spA[sp4e[1],sp4[3]]*spA[sp4e[4],sp4[3]]*spAB[sp4[3],p[1],sp4[2]]/(MP4[p[1],p[2]]*s[p[2],p[3]]*spA[sp4[2],sp4[3]])+
	-2*spA[sp4e[1],sp4e[4]]*spAB[sp4[3],p[1],sp4[2]]^2/(s[p[2],p[3]])+
	+(4*MP4[p[1],p[2]] + s[p[2],p[3]])*spA[sp4e[1],sp4[2]]*spA[sp4e[4],sp4[3]]*spAB[sp4[3],p[1],sp4[2]]^2/(MP4[p[1],p[2]]*s[p[2],p[3]]*spA[sp4[2],sp4[3]])+
	-spA[sp4e[1],sp4[2]]*spA[sp4e[4],sp4[2]]*spAB[sp4[3],p[1],sp4[2]]^3/(MP4[p[1],p[2]]*s[p[2],p[3]]*spA[sp4[2],sp4[3]])
);
A0["++++","gamma"] = mt/(spA[sp4e[1],sp4f[1]]*spA[sp4e[4],sp4f[4]])*(
	s[p[2],p[3]]^2*spA[sp4e[1],sp4[2]]*spA[sp4e[4],sp4[3]]/(2*spA[sp4[2],sp4[3]]^3) + 
	MP4[p[1],p[2]]*s[p[2],p[3]]*spA[sp4e[1],sp4e[4]]/(spA[sp4[2],sp4[3]]^2)
);

A0["++-+","gamma"] = 0;
A0["++++","sigma2"] = 0;
A0["++-+","sigma2"] = 0;


(* ::Text:: *)
(*UV poles from 6 D Lagrangian. Note that we have to use the 4D tree-level from 3.3-3.4 to have the same spinor phase*)


UV["6DLagr","++++","Left"] = 1/48/eps *(2*(3*Ds+2)*mt^2*A0ref["++++"] + 4/5*(Ds-2)*A0["++++","gamma"] - (Ds-6)A0["++++","sigma1"])   //.mt->5 

UV["6DLagr","++++","Right"] = 1/48/eps (2*(3*Ds+2)*mt^2*A0ref["++++"]  + (3*Ds-14)A0["++++","sigma1"])   //.mt->5 

UV["6DLagr","++-+","Left"] = 1/48/eps *(2*(3*Ds+2)*mt^2*A0ref["++-+"] + 4/5*(Ds-2)*A0["++-+","gamma"] - (Ds-6)A0["++-+","sigma1"])   //.mt->5 

UV["6DLagr","++-+","Right"] = 1/48/eps (2*(3*Ds+2)*mt^2*A0ref["++-+"]  + (3*Ds-14)A0["++-+","sigma1"])   //.mt->5 


(* ::Subsection:: *)
(*c1 fixing*)


(* ::Text:: *)
(*We compare UV poles from 1-loop amplitude in 6D and the UV poles from 6D Lagrangian. We divide the expressions by the appropriate tree-level amplitudes to make sure the spinors phase*)


A1["6D","++++", "Left"] = Amp["++++", "Left"] /. To6Dintegrals//.Integrals6D//Expand

solc1["++++","Left"] = Solve[ A1["6D","++++", "Left"]/A0["++++"] == UV["6DLagr","++++","Left"]/A0ref["++++"], c1["++++","Left"] ][[1]]


A1["6D","++++", "Right"] = Amp["++++", "Right"] /. To6Dintegrals//.Integrals6D//Expand;
solc1["++++","Right"] = Solve[ A1["6D","++++", "Right"]/A0["++++"] == UV["6DLagr","++++","Right"]/A0ref["++++"], c1["++++","Right"] ][[1]]//Factor


A1["6D","++-+", "Left"] = Amp["++-+", "Left"] /. To6Dintegrals//.Integrals6D//Expand;
solc1["++-+","Left"] = Solve[ A1["6D","++-+", "Left"]/A0["++-+"] == UV["6DLagr","++-+","Left"]/A0ref["++-+"], c1["++-+","Left"] ][[1]]


A1["6D","++-+", "Right"] = Amp["++-+", "Right"] /. To6Dintegrals//.Integrals6D//Expand;
solc1["++-+","Right"] = Solve[A1["6D","++-+", "Right"]/A0["++-+"] == UV["6DLagr","++-+","Right"]/A0ref["++-+"], c1["++-+","Right"] ][[1]]//Factor


(* ::Section::Closed:: *)
(*Check with known 1-loop amplitudes *)


Ref["++++","Left"]= << "~/gitrepos/1l6dfermions/StandaloneNB/refLeft1.m";
Ref["++-+","Left"]= << "~/gitrepos/1l6dfermions/StandaloneNB/refLeft2.m";
Ref["++++","Right"]= << "~/gitrepos/1l6dfermions/StandaloneNB/refRight1.m";
Ref["++-+","Right"]= << "~/gitrepos/1l6dfermions/StandaloneNB/refRight2.m";


(* ::Text:: *)
(*Integrals symmetries*)


symmetry = {
	I3["mu2","Left","012"]:>I3["mu2","Left","023"],
	I3["mu2","Right","012"]:>I3["mu2","Right","023"],
	I3["Left","012"]:>I3["Left","023"],
	I3["Right","012"]:>I3["Right","023"]
	};


(* ::Subsection:: *)
(*left*)


Ref["++++","Left"]/A0ref["++++"]//.mt->5 //Expand;
Amp["++++","Left"]/A0["++++"]//.solc1["++++","Left"]//Expand;

Collect[% - %% //.symmetry,{I4[__],I3[__],I2[__],I1[__],F2[__],F1[__]},Simplify]


Ref["++-+","Left"]/A0ref["++-+"]//.mt->5 //Expand;
Amp["++-+","Left"]/A0["++-+"]//.solc1["++-+","Left"]//Expand;

Collect[% - %% //.symmetry,{I4[__],I3[__],I2[__],I1[__],F2[__],F1[__]},Simplify]//Factor


(* ::Subsection:: *)
(*right*)


Ref["++++","Right"]/A0ref["++++"] //.mt->5 //Expand;
Amp["++++","Right"]/A0["++++"]//.solc1["++++","Right"]//Expand;

Collect[% - %% //.symmetry,{I4[__],I3[__],I2[__],I1[__],F2[__],F1[__]},Simplify]


Ref["++-+","Right"]/A0ref["++-+"]//.mt->5 //Expand;
Amp["++-+","Right"]/A0["++-+"]//.solc1["++-+","Right"]//Expand;

Collect[% - %% //.symmetry,{I4[__],I3[__],I2[__],I1[__],F2[__],F1[__]},Simplify]


(* ::Section::Closed:: *)
(*Self-consistent check*)


Ref["++++","Left"]= << "~/gitrepos/1l6dfermions/StandaloneNB/refLeft1.m"   //.mt->5;
Ref["++-+","Left"]= << "~/gitrepos/1l6dfermions/StandaloneNB/refLeft2.m"   //.mt->5;
Ref["++++","Right"]= << "~/gitrepos/1l6dfermions/StandaloneNB/refRight1.m" //.mt->5;
Ref["++-+","Right"]= << "~/gitrepos/1l6dfermions/StandaloneNB/refRight2.m" //.mt->5;


Ref["++++","Left"]/.To6Dintegrals//.Integrals6D//Expand
UV["6DLagr","++++","Left"] //Expand
%-%% //Factor


Ref["++-+","Left"]/.To6Dintegrals//.Integrals6D//Expand
UV["6DLagr","++-+","Left"] //Expand
%-%% //Factor


Ref["++++","Right"]/.To6Dintegrals//.Integrals6D//Expand
UV["6DLagr","++++","Right"]//Expand
%-%% //Factor


Ref["++-+","Right"]/.To6Dintegrals//.Integrals6D//Expand
UV["6DLagr","++-+","Right"] //Expand
%-%% //Factor


(* ::Section::Closed:: *)
(*End timer*)


AbsoluteTime[]-starttime

